Scattering of D0-branes and Strings

It has been known for about thirty years that a scattering amplitude involving D0-branes and closed strings suffers from infrared divergences beyond tree level. These divergences arise because the conventional world-sheet approach cannot account for the difference between the D0-brane's momentum before and after scattering. We show that, by using string field theory, the divergence can be removed and the amplitude rendered finite and unambiguous. We illustrate this using the simplest possible example in bosonic string theory: a three-point function with one incoming and one outgoing D0-brane and an incoming or outgoing closed string tachyon.

==> Recoil_Numerics_Paper_Submission.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    419914,      10144]
NotebookOptionsPosition[    414851,      10060]
NotebookOutlinePosition[    415283,      10077]
CellTagsIndexPosition[    415240,      10074]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
   RowBox[{"NotebookAutoSave", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9628640530314217`*^9, 3.9628640530314217`*^9}, {
  3.963713852148411*^9, 3.963713852539381*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"04cb2c96-81e5-7945-b242-b89de0f2bde0"],

Cell[CellGroupData[{

Cell["\<\
In this notebook g, \[Eta] and \[Lambda], correspond to $g_s$, $\\eta_c\
\[CloseCurlyQuote]$ and $\\tilde \\lambda$ in the paper .\
\>", "Subsubsection",
 CellChangeTimes->{{3.9657011804842434`*^9, 3.9657012496641636`*^9}, {
   3.9657012944452534`*^9, 3.9657013843502197`*^9}, {3.9657014178609753`*^9, 
   3.9657014184543667`*^9}, 
   3.9657015707373753`*^9},ExpressionUUID->"2dd055f9-8b5d-c245-bd99-\
3c5541f59452"],

Cell[TextData[{
 "The definitions of  A(x), B(x) and the family of functions f_n(x) are from \
(1.17), (1.18) and (7.1), respectively, in the paper.\nThe expressions for \
the contributions to $\\cal{F}$ in (1.10) are defined below using (1.12), \
(1.14), (1.15), (1.16), (1.19), (1.20), (1.21), (1.22) and (1.23).\nFor \
convenience, in the code below $\\cal{F}_e$ and $\\cal{F}_g$ are combined \
into Feg and $\\cal{F}_{cor}$ is split into three terms Fcor1, Fcor2, Fcor3, \
to match the three terms in (1.23).\nAs explained in the paper around (1.26), \
$\\cal{F}_b$, $\\cal{F}_e$ and the third term in $\\cal{F}_{corr}$ (1.22) \
depend on the cutoff $t_c$ and extra terms need to be added to incorporate \
Witten\[CloseCurlyQuote]s i\[Epsilon] prescription. These terms give rise to \
Fbcor and Fdcor and remove the ",
 Cell[BoxData[
  RowBox[{"Erfi", "[", 
   RowBox[{
    SqrtBox["tc"], " ", 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]],
  CellChangeTimes->{{3.962777454696947*^9, 3.962777467036236*^9}, {
    3.962850807295868*^9, 3.9628508185360985`*^9}, 3.9628510291322403`*^9, {
    3.9628512718725605`*^9, 3.962851272101076*^9}, {3.962852142737728*^9, 
    3.962852159669031*^9}, {3.963713839238144*^9, 3.963713840132826*^9}, 
    3.9639118076538696`*^9, {3.9643590827822285`*^9, 3.964359169896473*^9}, {
    3.964359210834543*^9, 3.9643592113487453`*^9}, {3.964359246695507*^9, 
    3.96435929914855*^9}, {3.9643593485785637`*^9, 3.9643593491432514`*^9}, {
    3.964359409875004*^9, 3.9643594357205105`*^9}, {3.9643594687481365`*^9, 
    3.964359494061661*^9}, {3.9643595300768604`*^9, 3.964359530534687*^9}, {
    3.9657004902399483`*^9, 3.965700505454561*^9}},ExpressionUUID->
  "5bff60a1-86c5-2940-813c-3a99350f3467"],
 " part of Fcor3, whose coefficient is set to 0 in the code below to \
explicitly indicate that.\nBelow we have used a parameter tc = 2. This \
parameter is related to the cutoff from Witten\[CloseCurlyQuote]s i epsilon \
prescription (1.26) through the relation tc = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalLambda]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bd32937d-40a8-0d48-ac2c-8440b41f0128"],
 " and should not be confused with $t_c$ that appears in the manuscript. \
Other values for tc lead to the same expression in the large \[Lambda], large \
\[Alpha] limit."
}], "Text",
 CellChangeTimes->{{3.965701394667612*^9, 3.965701527066063*^9}, {
  3.965701594834587*^9, 3.965702118770815*^9}, {3.965811092178154*^9, 
  3.965811092268072*^9}, {3.9658111347689915`*^9, 3.9658112149375935`*^9}, {
  3.965811253443838*^9, 
  3.965811469520855*^9}},ExpressionUUID->"5b63d2f4-17b6-8440-8ca4-\
9e61476f5444"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tc", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"x_", ",", "n_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"\[Lambda]", "^", "2"}]}], "-", "3"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"\[Lambda]", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Lambda]"}], ")"}]}], ")"}], "^", "n"}]}], 
     ")"}]}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"x", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{
     RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Alpha]_", "?", "NumericQ"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["\[Alpha]", 
      RowBox[{"-", "2"}]]}], 
    RowBox[{"2", "\[Pi]", " ", "\[Lambda]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{
     RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", 
     RowBox[{"n_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[Pi]"}]], 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], 
      SuperscriptBox["\[Lambda]", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"2", "\[Pi]", " ", "x"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{"4", 
           SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cot", "[", 
             RowBox[{"2", "\[Pi]", " ", "x"}], "]"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], 
            SuperscriptBox[
             RowBox[{"f", "[", 
              RowBox[{
               RowBox[{"Tan", "[", 
                RowBox[{"\[Pi]", " ", "x"}], "]"}], ",", "n", ",", 
               "\[Lambda]"}], "]"}], "2"]}]}], ")"}], 
         SuperscriptBox["\[Alpha]", 
          RowBox[{"-", "2"}]], 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"-", "2"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             RowBox[{"4", 
              SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], 
          RowBox[{"-", "2"}]]}]}], ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fa", "[", 
    RowBox[{"\[Lambda]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "4"], " ", "g", " ", "\[Eta]", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", 
      RowBox[{"Erfi", "[", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"Log", "[", "\[Alpha]", "]"}]]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fb", "[", 
   RowBox[{
    RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"g", " ", "\[Eta]"}], 
     RowBox[{"2", 
      RowBox[{"\[Sqrt]", "2"}]}]]}], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[Alpha]", 
      RowBox[{"-", "2"}]]}], ")"}], "\[Lambda]", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]], 
      SuperscriptBox[
       RowBox[{"DedekindEta", "[", 
        RowBox[{"I", " ", "t"}], "]"}], 
       RowBox[{"-", "24"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "tc", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Pi]"}]], 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", 
          FractionBox["1", "2"]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "->", "40"}], ",", 
     RowBox[{"MaxRecursion", "->", "20"}], ",", 
     RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fbcor", "[", 
   RowBox[{
    RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"g", " ", "\[Eta]"}], 
     RowBox[{"2", 
      RowBox[{"\[Sqrt]", "2"}]}]]}], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[Alpha]", 
      RowBox[{"-", "2"}]]}], ")"}], "\[Lambda]", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"I", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]], 
         SuperscriptBox[
          RowBox[{"DedekindEta", "[", 
           RowBox[{"I", " ", "t"}], "]"}], 
          RowBox[{"-", "24"}]]}], "/.", 
        RowBox[{"t", "->", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["tc", 
            RowBox[{"-", "1"}]], "+", 
           RowBox[{"I", " ", "s"}]}]]}]}], ")"}], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "s"}], "+", 
          FractionBox["1", "tc"]}], ")"}], "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}], ",", 
     RowBox[{"PrecisionGoal", "->", "15"}], ",", 
     RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fc", "[", 
   RowBox[{
    RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"\[Eta]", " ", "g", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "+", 
            RowBox[{"Erfi", "[", 
             RowBox[{
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    FractionBox["1", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
                  "\[Lambda]"}], 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Beta]", "2"]}]], "]"}]]}], "]"}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", 
       FractionBox["1", 
        RowBox[{"2", "\[Lambda]"}]], ",", "1"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "->", "40"}], ",", 
     RowBox[{"MaxRecursion", "->", "20"}], ",", 
     RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fd", "[", 
    RowBox[{
     RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", 
     RowBox[{"n_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]], 
      SuperscriptBox[
       RowBox[{"DedekindEta", "[", 
        RowBox[{"I", " ", "t"}], "]"}], 
       RowBox[{"-", "24"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"EllipticTheta", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", "\[Pi]", " ", "x"}], ",", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "\[Pi]"}], " ", "t"}], "]"}]}], "]"}], 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"EllipticThetaPrime", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "\[Pi]"}], " ", "t"}], "]"}]}], "]"}]}]], ")"}], 
       RowBox[{"-", "2"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "tc", ",", 
       RowBox[{"B", "[", 
        RowBox[{"\[Lambda]", ",", "\[Alpha]", ",", "x", ",", "n"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"WorkingPrecision", "->", "40"}], ",", 
     RowBox[{"MaxRecursion", "->", "20"}], ",", 
     RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fd", "[", 
   RowBox[{
    RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"n_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"g", " ", "\[Eta]"}], 
    RowBox[{"\[Pi]", 
     RowBox[{"\[Sqrt]", "2"}]}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"fd", "[", 
      RowBox[{"\[Lambda]", ",", "\[Alpha]", ",", "x", ",", "n"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"A", "[", 
        RowBox[{"\[Lambda]", ",", "\[Alpha]"}], "]"}], ",", 
       FractionBox["1", "4"]}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "->", "40"}], ",", 
     RowBox[{"MaxRecursion", "->", "20"}], ",", 
     RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fdcor", "[", 
    RowBox[{
     RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", 
     RowBox[{"n_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"I", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]], 
         SuperscriptBox[
          RowBox[{"DedekindEta", "[", 
           RowBox[{"I", " ", "t"}], "]"}], 
          RowBox[{"-", "24"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"EllipticTheta", "[", 
             RowBox[{"1", ",", 
              RowBox[{"2", "\[Pi]", " ", "x"}], ",", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "\[Pi]"}], " ", "t"}], "]"}]}], "]"}], 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"EllipticThetaPrime", "[", 
              RowBox[{"1", ",", "0", ",", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[Pi]"}], " ", "t"}], "]"}]}], "]"}]}]], ")"}], 
          RowBox[{"-", "2"}]]}], "/.", 
        RowBox[{"t", "->", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["tc", 
            RowBox[{"-", "1"}]], "+", 
           RowBox[{"I", " ", "s"}]}]]}]}], ")"}], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "s"}], "+", 
          FractionBox["1", "tc"]}], ")"}], "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}], ",", 
     RowBox[{"PrecisionGoal", "->", "15"}], ",", 
     RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fdcor", "[", 
   RowBox[{
    RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"n_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"g", " ", "\[Eta]"}], 
    RowBox[{"\[Pi]", 
     RowBox[{"\[Sqrt]", "2"}]}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"fdcor", "[", 
      RowBox[{"\[Lambda]", ",", "\[Alpha]", ",", "x", ",", "n"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"A", "[", 
        RowBox[{"\[Lambda]", ",", "\[Alpha]"}], "]"}], ",", 
       FractionBox["1", "4"]}], "}"}], ",", 
     RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}], ",", 
     RowBox[{"PrecisionGoal", "->", "15"}], ",", 
     RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Feg", "[", 
    RowBox[{"\[Lambda]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], "g", " ", "\[Eta]", " ", 
    FractionBox["\[Lambda]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "\[Pi]"}], "]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Log", "[", "\[Alpha]", "]"}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ff", "[", 
   RowBox[{
    RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"n_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"g", " ", "\[Eta]", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"\[Beta]", ",", "n", ",", "\[Lambda]"}], "]"}], "2"], 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Beta]", "2"]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Alpha]", "]"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"4", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}], 
           RowBox[{"4", "\[Lambda]"}]], "]"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "\[Beta]"}], 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Beta]", "2"]}]], "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", 
       FractionBox["1", 
        RowBox[{"2", "\[Lambda]"}]], ",", "1"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "->", "40"}], ",", 
     RowBox[{"MaxRecursion", "->", "20"}], ",", 
     RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fjac", "[", 
   RowBox[{"\[Lambda]_", ",", "\[Alpha]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"g", " ", "\[Eta]", " ", 
    FractionBox["1", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "\[Pi]"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"4", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}], 
                RowBox[{"4", "\[Lambda]"}]], "]"}], "+", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"2", "\[Beta]"}], 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Beta]", "2"]}]], "]"}]}], ")"}], 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["25", 
              RowBox[{"8", "\[Beta]"}]], "-", 
             RowBox[{
              FractionBox["25", "8"], "\[Beta]"}], "+", 
             RowBox[{"k2", " ", 
              RowBox[{"ArcTan", "[", "\[Beta]", "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "\[Beta]"], "-", 
             FractionBox[
              RowBox[{"2", "\[Beta]"}], 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Beta]", "2"]}]]}], ")"}]}], "/.", 
          RowBox[{"k2", "->", "4"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", ",", 
           FractionBox["1", 
            RowBox[{"2", "\[Lambda]"}]], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "->", "40"}], ",", 
         RowBox[{"MaxRecursion", "->", "20"}], ",", 
         RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}]}], "]"}]}], "+", 
      RowBox[{"\[Pi]", " ", "k2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "\[Alpha]", "]"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"4", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}], 
            RowBox[{"4", "\[Lambda]"}]], "]"}]}], ")"}], 
        RowBox[{"1", "/", "2"}]]}]}], ")"}]}], "/.", 
   RowBox[{"k2", "->", "4"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fcor1", "[", 
   RowBox[{
    RowBox[{"\[Lambda]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ",", 
    RowBox[{"n_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"g", " ", "\[Eta]", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "\[Pi]"}], "]"}]}]], 
     SuperscriptBox["\[Lambda]", "2"], 
     SuperscriptBox["\[Alpha]", 
      RowBox[{"-", "2"}]], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"f", "[", 
           RowBox[{"\[Beta]", ",", "n", ",", "\[Lambda]"}], "]"}], "4"], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "\[Alpha]", "]"}], "+", 
           RowBox[{"Log", "[", "\[Lambda]", "]"}], "+", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"2", "\[Beta]"}], 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Beta]", "2"]}]], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", 
         FractionBox["1", 
          RowBox[{"2", " ", "\[Lambda]"}]], ",", "1"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "->", "40"}], ",", 
       RowBox[{"MaxRecursion", "->", "20"}], ",", 
       RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fcor2", "[", 
    RowBox[{"\[Lambda]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g", " ", "\[Eta]", " ", 
       FractionBox["I", 
        RowBox[{"8", "\[Lambda]"}]], 
       FractionBox["I", 
        RowBox[{"2", "\[Pi]"}]], " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Alpha]", 
            RowBox[{"2", "+", 
             RowBox[{"2", 
              SuperscriptBox["\[Omega]", "2"]}]}]], 
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["\[Omega]", "2"], "+", "1", "+", 
             RowBox[{"I", " ", "d"}]}]]}], "/.", 
          RowBox[{"\[Omega]", "->", 
           RowBox[{"I", " ", "\[Omega]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Omega]", ",", 
           RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{
           RowBox[{"d", ">", "0"}], "&&", 
           RowBox[{"\[Alpha]", ">", "1"}]}]}]}], "]"}]}], "/.", 
      RowBox[{"d", "->", "0"}]}], ",", 
     RowBox[{"\[Alpha]", ">", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fcor3", "[", 
   RowBox[{"\[Lambda]_", ",", "\[Alpha]_"}], "]"}], ":=", 
  RowBox[{"g", " ", "\[Eta]", " ", 
   FractionBox["1", 
    RowBox[{"6", 
     RowBox[{"Sqrt", "[", "2", "]"}]}]], 
   FractionBox["1", "\[Lambda]"], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "0"}], " ", 
        RowBox[{"Erfi", "[", 
         RowBox[{
          SqrtBox["a"], " ", 
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
       RowBox[{"Erfi", "[", 
        RowBox[{
         SqrtBox["b"], " ", 
         SqrtBox[
          RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
      SqrtBox["2"]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", "tc"}], ",", 
       RowBox[{"b", "->", 
        RowBox[{
         FractionBox["1", "\[Pi]"], 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}]}], "}"}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.962777454696947*^9, 3.962777467036236*^9}, {
   3.962850807295868*^9, 3.9628508185360985`*^9}, 3.9628510291322403`*^9, {
   3.9628512718725605`*^9, 3.962851272101076*^9}, {3.962852142737728*^9, 
   3.962852159669031*^9}, {3.963713839238144*^9, 3.963713840132826*^9}, 
   3.9639118076538696`*^9, {3.9643590827822285`*^9, 3.964359169896473*^9}, {
   3.964359210834543*^9, 3.9643592113487453`*^9}, {3.964359246695507*^9, 
   3.96435929914855*^9}, {3.9643593485785637`*^9, 3.9643593491432514`*^9}, {
   3.964359409875004*^9, 3.9643594357205105`*^9}, {3.9643594687481365`*^9, 
   3.964359494061661*^9}, {3.9643595300768604`*^9, 3.964359530534687*^9}, {
   3.9657004902399483`*^9, 3.965700505454561*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"5ed26e3b-4454-db4d-8a60-3653433067cc"],

Cell[TextData[{
 "Explicit evaluation of F with \[Alpha] = \[Lambda]/5 and with \[Lambda] in \
the range ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", " ", 
      RowBox[{"10", "^", "5"}]}], ",", 
     RowBox[{"4", " ", 
      SuperscriptBox["10", "6"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "80b3e32c-7a2e-b244-ba95-7456bd57ada4"],
 "] and steps of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "5"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e4267a9e-c732-754f-8677-26795f2545e7"],
 " "
}], "Text",
 CellChangeTimes->{{3.9657022126401367`*^9, 
  3.9657023487770615`*^9}},ExpressionUUID->"4c172b85-02f0-f146-be39-\
51f826756676"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"set", " ", "up", " ", "the", " ", "\[Lambda]", " ", "grid"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"lams", "=", 
     RowBox[{"Range", "[", 
      RowBox[{"100000", ",", "4000000", ",", "100000"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"Length", "[", "lams", "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"storage", " ", "for", " ", "results", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"each", " ", "entry", " ", "is", " ", "your", " ", "12"}], "-", 
       RowBox[{"term", " ", "vector"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"Null", ",", "n"}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "=", 
            RowBox[{"lams", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Fa", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}]}], "]"}], ",", 
                 RowBox[{"Fb", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}]}], "]"}], ",", 
                 RowBox[{"Fbcor", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}]}], "]"}], ",", 
                 RowBox[{"Fc", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}]}], "]"}], ",", 
                 RowBox[{"Fd", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}], ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fdcor", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}], ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Feg", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}]}], "]"}], ",", 
                 RowBox[{"Ff", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}], ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fjac", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}]}], "]"}], ",", 
                 RowBox[{"Fcor1", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}], ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fcor2", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}]}], "]"}], ",", 
                 RowBox[{"Fcor3", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"\[Lambda]", "/", "5"}]}], "]"}]}], "}"}], ",", 
               "30"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"g", " ", "\[Eta]"}], ")"}]}]}], ";"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<Progress: \>\"", ",", 
         RowBox[{"ProgressIndicator", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"Spacer", "[", "10", "]"}], ",", 
         RowBox[{"NumberForm", "[", 
          RowBox[{
           RowBox[{"100.", " ", 
            RowBox[{"i", "/", "n"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", "\"\<%  \>\"", ",", 
         RowBox[{"Spacer", "[", "10", "]"}], ",", "\"\<\[Lambda] = \>\"", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"1", "<=", "i", "<=", "n"}], ",", 
           RowBox[{"lams", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<-\>\""}], "]"}]}], 
        "}"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sums", "=", 
     RowBox[{"Total", "/@", "res"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9644100913061943`*^9, 3.9644101147445126`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"8bce2e74-b1d9-be45-8c73-164565e1d509"],

Cell[CellGroupData[{

Cell[BoxData["res"], "Input",
 CellChangeTimes->{{3.964419087803486*^9, 3.9644190880334835`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"3c51c25c-db56-b445-8bae-52c4030b3326"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.30250090518038893934402950657469518179348707330056`30.\
15051499783199*^12", "-", 
      RowBox[{"25000.`22.43367697271695", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.30130815764938142571468300118441806108607867697473`30.*^12"}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.19449617960084504211171001371625803415704782026`30.*^9"}], "-", 
      RowBox[{
      "616196.85196986797075689295805194728540877644`26.863049650237418", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.3949842372240727385861450144599174376517203088204309187`30.\
15051499783199*^17"}], "+", 
      RowBox[{
      "24999.99999937500000000000000000000000008838`17.403885706213504", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.3949842251395632676067961382286505539198077092466870526`30.*^17", ",", 
     RowBox[{
     "1.19449617427691980016050711971722763533942679325`30.\
150514940046367*^9", "+", 
      RowBox[{
      "616194.09546876618526390766178975071114730633`26.86304770939202", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1584.62315907446358163387017276527675865406`30."}], ",", 
     "1.585642164328944823613681906443890612674615754`30.*^7", ",", 
     RowBox[{"-", "151419.17597639472034594213916951555587605664`30."}], ",", 
     "0.00003398787820469706965491953568607490845146035255649502`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "32.56252262950972348360073766436737954484`30.15051499783199"}], "-", 
      RowBox[{"6.25`22.43367697271695*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "43.41669683934629797813431688582317272645`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.005431036673825791089246160845253134898294906899103`30.\
15051499783199*^13", "-", 
      RowBox[{"50000.`21.847132714822664", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.005192507887968022251878821304397865755822162639717`30.*^13"}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.38899235472232942191865277527552164727061406504`30.*^9"}], "-", 
      RowBox[{
      "1.23239370162899775240362649854094452203012568`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.15890180455503740959940228072160712773242408329888890232`30.\
15051499783199*^18"}], "+", 
      RowBox[{
      "49999.99999968750000000000000000000000075437`16.515252112823063", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.15890180210972904913595206255692474907395816533401618822`30.*^18", ",", 
     RowBox[{
     "2.38899234941829595779111744283789127831668381389`30.15051494004611*^9",
       "+", 
      RowBox[{
      "1.23239094512952189513158043529791366694311172`26.863048679812763*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "3063.84007389708207930099035402775316410451`30."}], ",", 
     "6.031713710964293701324981515161921024967294999`30.*^7", ",", 
     RowBox[{"-", "293579.74321094370544441576039191517645605041`30."}], ",", 
     "0.000029500024031107072510401734015055116928783063219375327`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "62.83943979211411194307788505282832093114`30.15051499783199"}], "-", 
      RowBox[{"3.125`21.847132714822664*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "83.78591972281881592410384673710442790819`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.326910439614502785911341931788063990846499916102305`30.\
15051499783199*^13", "-", 
      RowBox[{"75000.`21.50353515139928", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.326552664146849130103676728832694519120718704250883`30.*^13"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.5834885308392272822377660373141173539493984377`30.*^9"}], "-", 
      RowBox[{
      "1.84859055180162490940817324293281954727090319`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.072923250854726901828997956054564024783999703268632454134`30.\
15051499783199*^19"}], "+", 
      RowBox[{
      "74999.9999997916666666666666666666666673113`15.995007604421874", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.072923250483786779934550106959412178143423009138219078738`30.*^19", ",", 
     RowBox[{
     "3.58348852554182441226239520881526648395991100614`30.\
150514940046023*^9", "+", 
      RowBox[{
      "1.84858779530269106335526898115044378806122968`26.86304900328721*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "4510.28040281055124605217495761630192854592`30."}], ",", 
     "1.3208384497097447729268713704423333853696731265`30.*^8", ",", 
     RowBox[{"-", "432810.50723511459031502805904458883720551012`30."}], ",", 
     "0.0000273192576145176349915093640348428542950881394862403318`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "92.41417887818063294198172032744622196796`30.15051499783199"}], "-", 
      RowBox[{
      "2.0833333333333333333333333333333`21.503535151399277*^-7", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "123.21890517090751058930896043659496262395`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.779767030554487736091545616124874505421002191570301`30.\
15051499783199*^13", "-", 
      RowBox[{"100000.`21.259548405837098", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "7.779290013089956590495750068281774705500838519154957`30.*^13"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.77798470720497851268492192447254608401948734233`30.*^9"}], "-", 
      RowBox[{
      "2.46478740210262641025217328830041401966653776`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.348129094020026066718842823676679855778482565114539439663`30.\
15051499783199*^19"}], "+", 
      RowBox[{
      "99999.99999984375000000000000000000000176125`15.625712803068126", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.348129093520010807774982035450211785794863127641721876532`30.*^19", ",", 
     RowBox[{
     "4.7779847019108909399588405324108216786159721281`30.150514940045984*^9",
       "+", 
      RowBox[{
      "2.46478464560396359566545652498046872575075269`26.8630491650246*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "5936.5932482926611094985421335631466418205`30."}], ",", 
     "2.3055408838175063262460457615110206741531129815`30.*^8", ",", 
     RowBox[{"-", "570235.60429190233738975013076581093868340225`30."}], ",", 
     "0.0000259335102694874159449702338462891902681949711090734514`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "121.5588598524138708764304002519511641472`30.15051499783199"}], "-", 
      RowBox[{"1.5625`21.259548405837098*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "162.0784798032184945019072003359348855296`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.5039571317612250301610123104184173586751852766562375`30.\
15051499783199*^14", "-", 
      RowBox[{"125000.`21.070189553377563", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.5038975061592085577653293504771619291674937169016262`30.*^14"}], 
     ",", 
     RowBox[{
      RowBox[{
      "-", "5.97248088367027109118329486167890802344609805976`30.*^9"}], "-", 
      RowBox[{
      "3.08098425245497764863195465405829627092411516`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.095701114618290653568400513663105363669328513868189736981`30.\
15051499783199*^19"}], "+", 
      RowBox[{
      "124999.9999998750000000000000000000000021072`15.339170544776213", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "8.095701113986572679855435029346604772261499141686415430719`30.*^19", ",", 
     RowBox[{
     "5.97248087837817269684827134800414738397152111306`30.15051494004596*^9",
       "+", 
      RowBox[{
      "3.08098149595647747356071676961834956814925759`26.863049262067086*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "7348.47526449132110734978932185539244633325`30."}], ",", 
     "3.5533320951356065349242919763191232534114754286`30.*^8", ",", 
     RowBox[{"-", "706363.1131839368230665022376376744016093161`30."}], ",", 
     "0.0000249396391857664011811359999547366245818313334627169417`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "150.39571317612250301610123104184173586752`30.15051499783199"}], "-", 
      RowBox[{"1.25`21.070189553377563*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "200.52761756816333735480164138912231449002`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.5775153202511341847474951700675801276420883461871826`30.\
15051499783199*^14", "-", 
      RowBox[{"150000.`20.91540500156228", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.5774437710652961207086709475830044700819491136455034`30.*^14"}], 
     ",", 
     RowBox[{
      RowBox[{
      "-", "7.16697706018533434370727632390923656755096968357`30.*^9"}], "-", 
      RowBox[{
      "3.69718110283300375577962668001132241161266397`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.6657772761532712689363190121708561568981465388297953463807`30.\
15051499783199*^20"}], "+", 
      RowBox[{
      "149999.99999989583333333333333333333333580395`15.104989323564416", " ",
        "\[ImaginaryI]"}]}], ",", 
     "1.6657772760766692850945180488341082258981143556070302248642`30.*^20", ",", 
     RowBox[{
     "7.16697705489456206831423225712207339591737059996`30.\
150514940045934*^9", "+", 
      RowBox[{
      "3.69717834633461202423832926009509242357440205`26.86304932676209*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "8749.16545654635668881442783870214026950673`30."}], ",", 
     "5.0612998503275484873724595293130799324905013917`30.*^8", ",", 
     RowBox[{"-", "841482.58509508283780817952773716773633759052`30."}], ",", 
     "0.0000241753020558663691886926577880635024546328546966786173`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "178.99411946188431838524272014358195330848`30.15051499783199"}], "-", 
      RowBox[{
      "1.0416666666666666666666666666667`20.91540500156228*^-7", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "238.65882594917909118032362685810927107797`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.0650137741028476952854409225465806571670883032865006`30.\
15051499783199*^14", "-", 
      RowBox[{"175000.`20.78449102499983", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.0649303015575308082114920541671243189349267251706586`30.*^14"}], 
     ",", 
     RowBox[{
      RowBox[{
      "-", "8.36147323672883798138874837186754602861484753961`30.*^9"}], "-", 
      RowBox[{
      "4.31337795322570121650895051179014506054748217`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.0662059338699977617105749382784519955673725687660056270821`30.\
15051499783199*^20"}], "+", 
      RowBox[{
      "174999.99999991071428571428571428571428923245`14.906951726743367", " ",
        "\[ImaginaryI]"}]}], ",", 
     "3.066205933779707925103103279007510398667`30.*^20", ",", 
     RowBox[{
     "8.36147323143901293381806174863415498728602248154`30.\
150514940045923*^9", "+", 
      RowBox[{
      "4.31337519672738695936000917170254460729984265`26.86304937297283*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "10140.74777435214860222673618305852617489293`30."}], ",", 
     "6.8271499388015343193923965740770700513088193557`30.*^8", ",", 
     RowBox[{"-", "975780.63457884869100225396864457877927167783`30."}], ",", 
     "0.0000235600941130489928982087589661897247262525090256679862`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "207.39866194402284159619596543605003352893`30.15051499783199"}], "-", 
      RowBox[{
      "8.928571428571428571428571428571`20.784491024999824*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "276.53154925869712212826128724806671137191`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.0323923055437683359264418028814681828972568340648614`30.\
15051499783199*^14", "-", 
      RowBox[{"200000.`20.671055416172596", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "6.0322969098298704932130389518153477196119091357003944`30.*^14"}], 
     ",", 
     RowBox[{
      RowBox[{
      "-", "9.5559694132901168597936520359058435627781042908`30.*^9"}], "-", 
      RowBox[{
      "4.92957480362756827322680672221009052713621872`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.2019985829261564040444354793866775798382622378324136036554`30.\
15051499783199*^20"}], "+", 
      RowBox[{
      "199999.999999921875`14.735374763941875", " ", "\[ImaginaryI]"}]}], ",",
      "5.20199858282192290088586579413993323414`30.*^20", ",", 
     RowBox[{
     "9.55596940800100223309341622811620204005292612538`30.\
150514940045912*^9", "+", 
      RowBox[{
      "4.92957204712931213475813801598563278084794616`26.863049407630886*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "11524.67192431891618863720773414610207849351`30."}], ",", 
     "8.8489977202700482058219711345863194992925435499`30.*^8", ",", 
     RowBox[{"-", "1.10938725767004502929359627380982643595816367`30.*^6"}], ",",
      "0.0000230487625768390398779041993834238580791196151292919984`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "235.64032443530345062212663292505735089442`30.15051499783199"}], "-", 
      RowBox[{"7.8125`20.671055416172596*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "314.18709924707126749616884390007646785923`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "8.5452356979916719993440123692957508888951951475731421`30.\
15051499783199*^14", "-", 
      RowBox[{"225000.`20.570973469843242", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "8.5451283792752357022336774321925161799079485106894543`30.*^14"}], 
     ",", 
     RowBox[{
      RowBox[{
      "-", "1.075046558986324589868084344399746647900761363874`30.*^10"}], "-", 
      RowBox[{
      "5.54577165403554839393701785172411787216090085`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.29251379182236684190438488997233337354`30.15051499783199*^20"}],
       "+", 
      RowBox[{
      "224999.9999999305555555555`14.584011313447524", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "8.292513791703935428659843963085407959424`30.*^20", ",", 
     RowBox[{
     "1.075046558457468382154887739796662242817617095619`30.\
15051494004591*^10", "+", 
      RowBox[{
      "5.54576889753733747034010192095494405018949551`26.86304943458716*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "12902.00255511337797577861205547957996346452`30."}], ",", 
     "1.11252490551378896494528133820309190987423433987`30.*^9", ",", 
     RowBox[{"-", "1.24239802988772884001340130643390111278097813`30.*^6"}], ",",
      "0.0000226135063365385161194568766817478040925107193557820883`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "263.74184253060716047358062868196762002763`30.15051499783199"}], "-", 
      RowBox[{
      "6.944444444444444444444444444444`20.570973469843246*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "351.65579004080954729810750490929016003684`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.16688232440476568809058297989610119071608184378951554`30.\
15051499783199*^15", "-", 
      RowBox[{"250000.`20.481427945178876", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.16687040024755323410323216143245990402816753569025526`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "1.194496176644467004990563627292641716268349980442`30.*^10"}], "-", 
      RowBox[{
      "6.16196850444780765944187742460400253209074489`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.258519433667187799527056354693678271474`30.15051499783199*^21"}]\
, "+", 
      RowBox[{"249999.9999999375`14.44859508032692", " ", "\[ImaginaryI]"}]}],
      ",", "1.2585194336538995787850973473308525288304`30.*^21", ",", 
     RowBox[{
     "1.194496176115655001242998190625720254011812106838`30.\
150514940045902*^10", "+", 
      RowBox[{
      "6.16196574794963291805053031427364670292516327`26.863049456152172*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "14273.55338329267400949789993483047340559051`30."}], ",", 
     "1.3654526044590795353222724061170645185160934503`30.*^9", ",", 
     RowBox[{"-", "1.37488607041871501361206624875202466006690387`30.*^6"}], ",",
      "0.0000222361154096931264911385622350123600117749289239325811`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "291.72058110119142202264574497402529767902`30.15051499783199"}], "-", 
      RowBox[{"6.25`20.481427945178876*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "388.96077480158856269686099329870039690536`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.54681665347205340523840762937496706735028498887518725`30.\
15051499783199*^15", "-", 
      RowBox[{"275000.`20.400408852497012", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.54680353704243093167664543125007393736313610977991035`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "1.313945794303212701010323013519160622268402365571`30.*^10"}], "-", 
      RowBox[{
      "6.77816535486317903025193586538632887558797939`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.8355452572623497232077700641149405816745`30.15051499783199*^21"}\
], "+", 
      RowBox[{
      "274999.9999999431818181818`14.326082594711563", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.8355452572475912542714048458287565398761`30.*^21", ",", 
     RowBox[{
     "1.313945793774436864143860455048465569867866859943`30.\
1505149400459*^10", "+", 
      RowBox[{
      "6.7781625983650339018542739294994775864264809`26.86304947379628*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "15639.96572252566814390228327987634072084147`30."}], ",", 
     "1.64356176895225746980510269583405421878211328752`30.*^9", ",", 
     RowBox[{"-", "1.50690905487665259165599745681223935893173572`30.*^6"}], ",",
      "0.0000219040628908889410566680122424754282471551894357239343`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "319.59021765951516637157182425102625358477`30.15051499783199"}], "-", 
      RowBox[{
      "5.681818181818181818181818181818`20.400408852497012*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "426.12029021268688849542909900136833811303`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.00080392048628803571167819221603403322708344237797167`30.\
15051499783199*^15", "-", 
      RowBox[{"300000.`20.32643172284765", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.00078961179617196835828300614607365817395288643722533`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "1.433395411962410857703042477245897406492802577123`30.*^10"}], "-", 
      RowBox[{
      "7.39436220528088448004089345709548648176075675`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.5906569172608439942029517932187770364118`30.15051499783199*^21"}\
], "+", 
      RowBox[{
      "299999.9999999479166666667`14.214226349718603", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.5906569172445902149495991964792335402084`30.*^21", ",", 
     RowBox[{
     "1.433395411433665159904274310641439323712761148264`30.\
15051494004589*^10", "+", 
      RowBox[{
      "7.39435944878276403772794136968451978706935639`26.863049488499698*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "17001.75747230868487521776858498416356009394`30."}], ",", 
     "1.94674454941948437119056688182363099585902099107`30.*^9", ",", 
     RowBox[{"-", "1.63851359427232385559547268964059383348256879`30.*^6"}], ",",
      "0.000021608390844755823006962534162349741244074081099928944`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "347.36179175109167286661079725972813076859`30.15051499783199"}], "-", 
      RowBox[{
      "5.208333333333333333333333333333`20.326431722847655*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "463.14905566812223048881439634630417435812`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.53530009341401295243030431171046686859200966905814643`30.\
15051499783199*^15", "-", 
      RowBox[{"325000.`20.258368986384035", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.53528459247428897561122806663980662807255276099305298`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "1.55284502962195706106726969289587871242823957823`30.*^10"}], "-", 
      RowBox[{
      "8.01055905570038537519823501105605275153010554`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.5569602528086674823773680446565714693194`30.15051499783199*^21"}\
], "+", 
      RowBox[{
      "324999.9999999519230769231`14.111319346614144", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.5569602527908934267818240745758012560131`30.*^21", ",", 
     RowBox[{
     "1.552845029093236865556643783716375568946741963999`30.\
150514940045888*^10", "+", 
      RowBox[{
      "8.01055629920228582903997530153688836440569869`26.863049500941063*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "18359.35523516409199554807306657983217309628`30."}], ",", 
     "2.27490385658539294281976391646574045152511149409`30.*^9", ",", 
     RowBox[{"-", "1.76973810830961393123237759365287788341414635`30.*^6"}], ",",
      "0.0000213424889484643087350251503605830669734190591178903747`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "375.04439251686582136542963190983237701065`30.15051499783199"}], "-", 
      RowBox[{
      "4.807692307692307692307692307692`20.25836898638404*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "500.05919002248776182057284254644316934754`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.15674172055630709406862295110945308862710619156204799`30.\
15051499783199*^15", "-", 
      RowBox[{"350000.`20.19534399210057", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.15672502737699213478092892082622609626357561325383188`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "1.672294647281776729673395856485552142565205485416`30.*^10"}], "-", 
      RowBox[{
      "8.62675590612129697743073539249986868555390331`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.7703306845969796717956704154413196749796`30.15051499783199*^21"}\
], "+", 
      RowBox[{
      "349999.9999999553571428572`14.016034556324938", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "4.7703306845776604611839092208128568936837`30.*^21", ",", 
     RowBox[{
     "1.672294646753078393266974031384313518847906486768`30.\
150514940045888*^10", "+", 
      RowBox[{
      "8.62675314962321534962498926744904655217151263`26.86304951160508*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "19713.11623306570365959023779672641469892014`30."}], ",", 
     "2.62795150305976278206594308542895426781852026545`30.*^9", ",", 
     RowBox[{"-", "1.90061478756497560279104749989851030388962451`30.*^6"}], ",",
      "0.0000211013506636830529484751420441051873873294598528333218`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "402.64562762197794567201823355987922048815`30.15051499783199"}], "-", 
      RowBox[{
      "4.464285714285714285714285714286`20.19534399210057*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "536.86083682930392756269097807983896065087`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.87154758439020956349059008553120962809891079679341442`30.\
15051499783199*^15", "-", 
      RowBox[{"375000.`20.13666166410375", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.87152969898057850834495303943403996654490893127292813`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "1.791744264941815170473041178426979272063394517465`30.*^10"}], "-", 
      RowBox[{
      "9.24295275654333714532336283593028435098126026`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.2694057469091272008524475383940051843306`30.15051499783199*^21"}\
], "+", 
      RowBox[{
      "374999.9999999583333333333`13.927319887897857", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.2694057468882380365439200267011947180169`30.*^21", ",", 
     RowBox[{
     "1.791744264413135778623670142964818844068767909478`30.\
150514940045888*^10", "+", 
      RowBox[{
      "9.24295000004527105362837320184847603870709166`26.863049520847238*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "21063.34376473169587377161513733490542447817`30."}], ",", 
     "3.00580678097286560044426032503003201723214486358`30.*^9", ",", 
     RowBox[{"-", "2.03117097831633598674634579404039365585731032`30.*^6"}], ",",
      "0.0000208811001651986850065357257600764925941610170272691049`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "430.17195382113439594339889839235662534432`30.15051499783199"}], "-", 
      RowBox[{
      "4.166666666666666666666666666667`20.136661664103748*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "573.5626050948458612578651978564755004591`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.68612010536267419604173221161549874460456793053650529`30.\
15051499783199*^15", "-", 
      RowBox[{"400000.`20.08176157377912", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.68610102773136087153410893371975770598565658163784465`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "1.911193882602031363679920816529206282292577338466`30.*^10"}], "-", 
      RowBox[{
      "9.85914960696629427281484351722481229817400905`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.0955782289065447032236651386793130855475`30.15051499783199*^21"}\
], "+", 
      RowBox[{
      "399999.9999999609375`13.844327115359594", " ", "\[ImaginaryI]"}]}], ",",
      "8.0955782288840608602607713398890104246791`30.*^21", ",", 
     RowBox[{
     "1.911193882073368548318036716631347213207053765638`30.\
150514940045884*^10", "+", 
      RowBox[{
      "9.85914685046824178165917354083158851691608044`26.863049528934123*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "22410.29841345070204113696195299542161769476`30."}], ",", 
     "3.40839535008090622017218692853727251023195753339`30.*^9", ",", 
     RowBox[{"-", "2.16143018727660713995047729989395266162401055`30.*^6"}], ",",
      "0.0000206786803542718294818174987344826528467813911271695209`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "457.62891653932365195720041129057604927779`30.15051499783199"}], "-", 
      RowBox[{"3.90625`20.08176157377912*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "610.17188871909820260960054838743473237039`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.60684654774157312847776260596959389254829513856443986`30.\
15051499783199*^15", "-", 
      RowBox[{"425000.`20.03018525770873", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "5.60682627789665206145548906390584914104853188794083687`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "2.030643500262393941222169891469739076653166809192`30.*^10"}], "-", 
      RowBox[{
      "1.047534645739000654350537980617213859505590405`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.02929898364231347517430194568522815648433`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "424999.9999999632352941176`13.766362383940345", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.02929898363990315734871165534107520162577`30.*^22", ",", 
     RowBox[{
     "2.030643499733745752172836575900048730365379420294`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.047534370089196605888901649747177601366138196`26.86304953606961*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "23754.20636754701826466012734935189849531818`30."}], ",", 
     "3.83564835276512517532269294754847274872870654268`30.*^9", ",", 
     RowBox[{"-", "2.29141282790741965367853607053436184389298537`30.*^6"}], ",",
      "0.0000204916406640103917991006496720592743920644624218462415`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "485.02132765930563395136354722920362392286`30.15051499783199"}], "-", 
      RowBox[{
      "3.67647058823529411764705882353`20.03018525770873*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "646.69510354574084526848472963893816523048`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.64010006616188965232325697900927051214893660638577193`30.\
15051499783199*^15", "-", 
      RowBox[{"450000.`19.981552887381714", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "6.64007860411094318909580048136280373284246068202971678`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "2.150093117922878505710560163775526691123261821354`30.*^10"}], "-", 
      RowBox[{
      "1.109154330781434810019512910149679685001208757`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.29085253034117441156079543158437675658313`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "449999.9999999652777777778`13.692850881205533", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.29085253033859970090367410806825976095997`30.*^22", ",", 
     RowBox[{
     "2.150093117394243317827996670277682927916767077783`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.109154055131631829378472403607578930036477547`26.863049542412263*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "25095.26572414718781823776319954983775470697`30."}], ",", 
     "4.28750169858601076547059297849782413508878454441`30.*^9", ",", 
     RowBox[{"-", "2.42113678613601948172298589804285889008800968`30.*^6"}], ",",
      "0.0000203179888563607222301961943504740413097839313719345697`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "512.35340016681247317309081628157951482631`30.15051499783199"}], "-", 
      RowBox[{
      "3.472222222222222222222222222222`19.981552887381714*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "683.13786688908329756412108837543935310174`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.79224062211463414657496959094925018743801217217793187`30.\
15051499783199*^15", "-", 
      RowBox[{"475000.`19.935546252492465", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "7.79221796786480822351757025766184529657624997984684449`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "2.269542735583465796048332497020476259369782552622`30.*^10"}], "-", 
      RowBox[{
      "1.170774015823921958193684724429710306966240879`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.59918068955823248800900296887835932000903`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "474999.9999999671052631579`13.623311070511933", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.59918068955549093116702921877515634601534`30.*^22", ",", 
     RowBox[{
     "2.269542735054842240788722689041414230354617376551`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.17077374017411993351358934789809997042187547`26.86304954808727*^7", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "26433.65135036891107590709492105435623641879`30."}], ",", 
     "4.76389547801481971762016626794447462214804626032`30.*^9", ",", 
     RowBox[{"-", "2.5506178568211316022359701178051416898612311`30.*^6"}], ",",
      "0.0000201560850950528279343814649811215284654174738203960598`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "539.62885194699682455505329577210873874224`30.15051499783199"}], "-", 
      RowBox[{
      "3.289473684210526315789473684211`19.935546252492465*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "719.50513592932909940673772769614498498966`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "9.06961579291731543110813426523718715544696774152488223`30.\
15051499783199*^15", "-", 
      RowBox[{"500000.`19.891896112301975", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "9.06959194647536641398718578645304216524353488647676027`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "2.388992353244140403358079582063713488326265145129`30.*^10"}], "-", 
      RowBox[{
      "1.232393700866454149997273890745171005930274705`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.959518925900612160608058703049928657281`30.15051499783199*^22"}]\
, "+", 
      RowBox[{
      "499999.99999996875`13.557335539725381", " ", "\[ImaginaryI]"}]}], ",", 
     "1.9595189258977013098118535969908488862272`30.*^22", ",", 
     RowBox[{
     "2.38899235271552731745917931999331243327969052813`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.232393425216652986197420337981367274569801416`26.863049553194777*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "27769.51869087478585971664396094525438335434`30."}], ",", 
     "5.26477347625645156766589638021722023898747157284`30.*^9", ",", 
     RowBox[{"-", "2.67987008577043226186659486474783517133850787`30.*^6"}], ",",
      "0.0000200045646840821422208615739143353346071561725658575068`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "566.85098705733221444425839157732419721544`30.15051499783199"}], "-", 
      RowBox[{"3.125`19.891896112301975*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "755.80131607644295259234452210309892962058`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.047856149080989028240527434756022467959287159974953798`30.\
15051499783199*^16", "-", 
      RowBox[{"525000.`19.850372634953192", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.047853645218222468120771995541307487171823453726266129`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "2.508441970904889853786662168648340140748429332983`30.*^10"}], "-", 
      RowBox[{
      "1.294013385909024950626077930233857485179167134`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.37737545744121875404651187144982543529705`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "524999.9999999702380952381`13.49457652623321", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.377375457438136166785733546758779705446`30.*^22", ",", 
     RowBox[{
     "2.508441970376286240166547594570096614754435694258`30.\
150514940045877*^10", "+", 
      RowBox[{
      "1.294013110259224566208720352186936409858415484`26.863049557815852*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "29103.00679159363001239638633847833477652271`30."}], ",", 
     "5.79008276579099856141449349424100983985695671688`30.*^9", ",", 
     RowBox[{"-", "2.80890604146326606688541490432390034066437406`30.*^6"}], ",",
      "0.0000198622806934630384782902630998121932298612988179893411`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "594.0227602499937801817048949864072947615`30.15051499783199"}], "-", 
      RowBox[{
      "2.97619047619047619047619047619`19.850372634953196*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "792.03034699999170690893985998187639301533`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.202540260618166531947369311394351519512706463086912976`30.\
15051499783199*^16", "-", 
      RowBox[{"550000.`19.810778062012915", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.202537637537437375108287198120676750000764527099489017`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "2.627891588565703941454239052018712204345500353184`30.*^10"}], "-", 
      RowBox[{
      "1.355633070951629095240294814735784411037710176`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.85853079841729835525902246040002468270451`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "549999.9999999715909090909`13.43473481156982", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.85853079841404159399137993273998013719026`30.*^22", ",", 
     RowBox[{
     "2.627891588037108938996702967745457961761402703771`30.\
150514940045877*^10", "+", 
      RowBox[{
      "1.355632795301829419821016224441046903057878554`26.863049562016833*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "30434.2407307236984646800940805080042382791`30."}], ",", 
     "6.33977336165046058000728355972422996286300153518`30.*^9", ",", 
     RowBox[{"-", "2.93773703359549697264212228830449891805565856`30.*^6"}], ",",
      "0.0000197282606655749015408115678210816567102594030576214774`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "621.14682883169758881578993357146256173177`30.15051499783199"}], "-", 
      RowBox[{
      "2.840909090909090909090909090909`19.81077806201291*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "828.19577177559678508771991142861674897569`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.371645358618518101250064924844005655869988570941627901`30.\
15051499783199*^16", "-", 
      RowBox[{"575000.`19.772941004258932", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.371642616320406746865372009886420542265582146944912101`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "2.747341206226574235416593584767993321138142531947`30.*^10"}], "-", 
      RowBox[{
      "1.417252755994262234624435912292703029600297229`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.40903732639857433517261468353798624046036`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "574999.9999999728260869565`13.377551086068248", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.40903732639514096706184316852344965016658`30.*^22", ",", 
     RowBox[{
     "2.747341205697987095324933905603737557228425583377`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.417252480344463206999395363145606970836371243`26.86304956585251*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "31763.33359493912481412522812339505644219384`30."}], ",", 
     "6.91379792728861407700639663078526148359948013382`30.*^9", ",", 
     RowBox[{"-", "3.0663732908044404091091590672603579390128671`30.*^6"}], ",",
      "0.0000196016734736899099659932212379559033943777999336462813`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "648.22559481026375295371688319660002640359`30.15051499783199"}], "-", 
      RowBox[{
      "2.717391304347826086956521739131`19.772941004258932*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "864.30079308035167060495584426213336853812`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.555801895788462785787505659850566429050677128993961394`30.\
15051499783199*^16", "-", 
      RowBox[{"600000.`19.73671195186225", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.555799034273523510378682690342015440807945699428259612`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "2.866790823887493709886878560723819859476909474451`30.*^10"}], "-", 
      RowBox[{
      "1.478872441036920744432260696272739379278922791`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.03521887153064205970546043087782024745118`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "599999.9999999739583333333`13.322799152250449", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "4.03521887152702965638421362062350983619145`30.*^22", ",", 
     RowBox[{
     "2.866790823358913776963980830396862043706641606627`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.478872165387122311048097292570231732315373415`26.86304956936855*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "33090.3881020094846945937229728805324588202`30."}], ",", 
     "7.5121115216897173237496229616840095540355017283`30.*^9", ",", 
     RowBox[{"-", "3.19482410664602908043162666533345078639332905`30.*^6"}], ",",
      "0.0000194818036208913406234308766516993144062223629940153624`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "675.26123949152030633138266486569723483102`30.15051499783199"}], "-", 
      RowBox[{
      "2.604166666666666666666666666667`19.73671195186225*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "900.34831932202707510851021982092964644137`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.75563938034478511108684134838210879920904498018819754`30.\
15051499783199*^16", "-", 
      RowBox[{"625000.`19.701959701333834", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.755636399613548286635589687800610015169780756083978637`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "2.986240441548456463204142326701406368776266209047`30.*^10"}], "-", 
      RowBox[{
      "1.54049212607960158021292712430511933233966224`26.863049650237418*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.74367032579020529025366264455626610818514`30.\
15051499783199*^22"}], "+", 
      RowBox[{"624999.999999975`13.270280516241682", " ", "\[ImaginaryI]"}]}],
      ",", "4.7436703257864114276079905711098561036431`30.*^22", ",", 
     RowBox[{
     "2.986240441019883160876545721672889303102707863004`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.54049185042980369394268322578214009868911974`26.863049572603305*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "34415.49794522959991077042958458513531634761`30."}], ",", 
     "8.13467138041746744045563581801673889574190021187`30.*^9", ",", 
     RowBox[{"-", "3.32309796058511871030672326164413369895678127`30.*^6"}], ",",
      "0.0000193680310731338433860348618494896115400624659846866315`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "702.25575213791404443473653935284351968362`30.15051499783199"}], "-", 
      RowBox[{"2.5`19.70195970133383*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "936.34100285055205924631538580379135957816`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.971786419360239566190486142375124662512178961875721241`30.\
15051499783199*^16", "-", 
      RowBox[{"650000.`19.66856848338119", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.971783319413213608529063487809314101149154041179749296`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "3.105690059209457501655271945390549775463836990495`30.*^10"}], "-", 
      RowBox[{
      "1.602111811122302165892645775922264780699963976`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.54125727046168827219540184160528478721483`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "649999.9999999759615384615`13.21982004034667", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "5.54125727045771053016804636523770985605228`30.*^22", ",", 
     RowBox[{
     "3.105690058680890319877222580620419852952902461725`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.602111535472504785047089583273141897815810495`26.86304957558923*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "35738.74891659922495651236026159130534436361`30."}], ",", 
     "8.78143672484375686201946066823181143914669890466`30.*^9", ",", 
     RowBox[{"-", "3.45120261910655900862872966267791874533264287`30.*^6"}], ",",
      "0.0000192598152642353545343662006692317255577658189710434604`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "729.21095390541404075091943135174728643202`30.15051499783199"}], "-", 
      RowBox[{
      "2.403846153846153846153846153846`19.66856848338119*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "972.28127187388538766789257513566304857602`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.204870758455152510361476531820138038622824836673106856`30.\
15051499783199*^16", "-", 
      RowBox[{"675000.`19.636435632883995", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.204867539292825599773453026278937289329396712340200222`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "3.22513967687049257133650454426774375760759803581`30.*^10"}], "-", 
      RowBox[{
      "1.663731496165020307038188626281424002659876632`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.43511562027187209715085696342648261587372`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "674999.9999999768518518519`13.171262416346453", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.43511562026770805956104665573750298699806`30.*^22", ",", 
     RowBox[{
     "3.225139676341931056733998903660316723697274354209`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.663731220515223394560225174789331963119729514`26.863049578353976*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "37060.2198522911313970336480430566896172937`30."}], ",", 
     "9.45236859496290678255251171756378272881590289582`30.*^9", ",", 
     RowBox[{"-", "3.57914522085385722645930513196193242205801741`30.*^6"}], ",",
      "0.0000191566822846829891162974069878633994019856279457925075`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "756.12851798873542879337329623461523958259`30.15051499783199"}], "-", 
      RowBox[{
      "2.314814814814814814814814814815`19.636435632883995*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1008.17135731831390505783106164615365277678`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.45551931827234680930078511155118133154652513303910561`30.\
15051499783199*^16", "-", 
      RowBox[{"700000.`19.60546968264636", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.45551597989518841743062793363642122802450881503243706`30.*^16"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "3.344589294531558026044614804027125753551528959579`30.*^10"}], "-", 
      RowBox[{
      "1.72535118120775412270678879694595266533372761`26.863049650237418*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "7.43265128280968614876495160344074033612871`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "699999.9999999776785714286`13.124469280329727", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "7.43265128280533340314274021921877415448234`30.*^22", ",", 
     RowBox[{
     "3.34458929400300177381943541261495995876188700839`30.\
150514940045866*^10", "+", 
      RowBox[{
      "1.725350905557957645509726128380204946022122663`26.863049580921235*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "38379.98343407970991912652955521188079283793`30."}], ",", 
     "1.01474297020918523309331172295512836837621104608`30.*^10", ",", 
     RowBox[{"-", "3.70693234881789224520387470401595760472479895`30.*^6"}], ",",
      "0.0000190582145276203293311702383678771206640140435560034076`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "783.00998669398814072091361975484098582479`30.15051499783199"}], "-", 
      RowBox[{
      "2.232142857142857142857142857143`19.605469682646362*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1044.01331559198418762788482633978798109971`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.724358228106049855035006271631237799328687600739934349`30.\
15051499783199*^16", "-", 
      RowBox[{"725000.`19.575588791668544", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.724354770514512106062573183158094156939828544003502608`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "3.464038912192650722500960208025710796350784601961`30.*^10"}], "-", 
      RowBox[{
      "1.786970866250501991396061047884260826578695705`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.54153983201921104350701826267196048656866`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "724999.999999978448275862`13.079316833916947", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "8.5415398320146671809405056229126854751727`30.*^22", ",", 
     RowBox[{
     "3.464038911664099369730567220661552412594972694609`30.\
150514940045866*^10", "+", 
      RowBox[{
      "1.786970590600705919815968420664057242760574962`26.863049583311447*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "39698.10687304496355870330448707860181074607`30."}], ",", 
     "1.086658429845096045572676288305518206532845316548`30.*^10", ",", 
     RowBox[{"-", "3.83457009193846215410730302976340622756196939`30.*^6"}], ",",
      "0.0000189640422509204036593346077615068827919843076644915213`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "809.85678600060935048603040179287687257095`30.15051499783199"}], "-", 
      RowBox[{
      "2.155172413793103448275862068966`19.575588791668533*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1079.80904800081246731470720239050249676127`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.01201285700097085522999352721258400978695652180801333`30.\
15051499783199*^16", "-", 
      RowBox[{"750000.`19.54671943987276", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", 
      "3.012009280195489744404257847238385875183529731423999293`30.*^16"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.583488529853767936530717241839578581319832491094`30.*^10"}], "-", 
      RowBox[{
      "1.848590551293262507803938171068970536537669204`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "9.76972619469081833961370068801628587996156`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "749999.9999999791666666667`13.035693868825396", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "9.76972619468608095460771624834290619782112`30.*^22", ",", 
     RowBox[{
     "3.583488529325221156584824765556056970923422298326`30.\
150514940045866*^10", "+", 
      RowBox[{
      "1.848590275643466815143277901275641131180395628`26.86304958554232*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "41014.65249631584576205676337349707833309646`30."}], ",", 
     "1.160979806116423008729775896890735182140097868731`30.*^10", ",", 
     RowBox[{"-", "3.96206409798358187885076769605071751476444761`30.*^6"}], ",",
      "0.0000188738366477239572576061349206283879471325360123292124`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "836.67023805582523756388709089238444716304`30.15051499783199"}], "-", 
      RowBox[{
      "2.083333333333333333333333333333`19.546719439872767*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1115.56031740776698341851612118984592955072`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.319107842592874147331958298153462870495319088658218739`30.\
15051499783199*^16", "-", 
      RowBox[{"775000.`19.518795336847408", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.319104146573870636076236573621702556745822488966340323`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "3.702938147514907295465491231615637230184176603101`30.*^10"}], "-", 
      RowBox[{
      "1.910210236336034447957651953056881645335099198`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.112542434899250272578034727621266933265502`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "774999.9999999798387096774`12.993500115389939", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.112542434898756941612537600730824517126815`30.*^23", ",", 
     RowBox[{
     "3.702938146986364793323195852888862820562864831181`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.910209960686239110102519022429386675246285794`26.863049587629256*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "42329.6782533832640422378459254131373884702`30."}], ",", 
     "1.237703798864803188957274047008689371739098248909`30.*^10", ",", 
     RowBox[{"-", "4.08941961919161825781554596499654995426453102`30.*^6"}], ",",
      "0.0000187873041150733579970978148847137478355853265023523338`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "863.45157195444176569509841263097369159608`30.15051499783199"}], "-", 
      RowBox[{
      "2.016129032258064516129032258065`19.518795336847408*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1151.26876260592235426013121684129825546144`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.646267117924769251872550729106012480690434691763714534`30.\
15051499783199*^16", "-", 
      RowBox[{"800000.`19.491756503831525", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.646263302692650255548432052275493562084494840309975459`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "3.822387765176066723220436837732431349453632917086`30.*^10"}], "-", 
      RowBox[{
      "1.97182992137881674088103020708519402182988039`26.863049650237418*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.261711703418427669543718391932611106419672`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "799999.99999998046875`12.95264485330563", " ", "\[ImaginaryI]"}]}], ",",
      "1.261711703417914506208747986055010463499094`30.*^23", ",", 
     RowBox[{
     "3.82238776464752823151904481647336444682583768602`30.\
150514940045866*^10", "+", 
      RowBox[{
      "1.971829645729021735978198181813666787722138216`26.86304958958576*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "43643.23815525162468480885957628046567751852`30."}], ",", 
     "1.316827230770099683263601279026434052004191413343`30.*^10", ",", 
     RowBox[{"-", "4.21664155186866050457561597076588614121059634`30.*^6"}], ",",
      "0.0000187041814819681681112058738263817316448261686199767598`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "890.20193308710186813294695534814757829356`30.15051499783199"}], "-", 
      RowBox[{"1.953125`19.491756503831525*^-8", " ", "\[ImaginaryI]"}]}], ",",
      "1186.93591078280249084392927379753010439142`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.99411393644177408936963139905655568579550449480466656`30.\
15051499783199*^16", "-", 
      RowBox[{"825000.`19.465548496948344", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.994110001996933371252015162422444905208916833333507728`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "3.941837382837244395357356640522621350909554869232`30.*^10"}], "-", 
      RowBox[{
      "2.033449606421608445413194344786598459867708125`26.863049650237425*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.425355547074573147467296664018131873754275`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "824999.9999999810606060606`12.913045736162067", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.42535554707403991216329381618381516976896`30.*^23", ",", 
     RowBox[{
     "3.94183738230870967103987364975264719661308931888`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.033449330771813753596093730505036225809253921`26.863049591423692*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "44955.38265716182644982176841581817780622097`30."}], ",", 
     "1.39834703898839381175852919176901893420480569598`30.*^10", ",", 
     RowBox[{"-", "4.34373447090587928668167381846120088892308383`30.*^6"}], ",",
      "0.0000186242320116042946485228922080466224177057663271519416`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "916.9223912859903786431660695722120490807`30.15051499783199"}], "-", 
      RowBox[{
      "1.893939393939393939393939393939`19.465548496948333*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1222.56318838132050485755475942961606544093`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.363270895341610459995647623808893957842925045934227223`30.\
15051499783199*^16", "-", 
      RowBox[{"850000.`19.440121746383472", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.363266841684429442940745533442822986361555731639621954`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "4.061287000498438702077841152044437009653136667939`30.*^10"}], "-", 
      RowBox[{
      "2.095069291464408731118075023484057424606548886`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.604375909022272546401559398164617691627663`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "849999.9999999816176470588`12.874627791464066", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.604375909021718999823366152117423435476765`30.*^23", ",", 
     RowBox[{
     "4.061286999969907523533478231797791145376669009116`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.095069015814614334273068920730659066340303005`26.863049593153505*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "46266.15899362961214793063636956310378605684`30."}], ",", 
     "1.482260267600259778074548353469999031273040378587`30.*^10", ",", 
     RowBox[{"-", "4.47070266000303616511652805196264933367996014`30.*^6"}], ",",
      "0.0000185472420327917156576875827496565315512526826259437903`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "943.61394795450053200597915739811720541586`30.15051499783199"}], "-", 
      RowBox[{
      "1.838235294117647058823529411765`19.440121746383472*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1258.15193060600070934130554319748960722114`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.754359957435639374720439864181096745140198452644264664`30.\
15051499783199*^16", "-", 
      RowBox[{"875000.`19.415430991339715", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.754355784566487880306084746660191947664588467715292189`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "4.180736618159648217560441968692310412202578897786`30.*^10"}], "-", 
      RowBox[{
      "2.156688976507216862466582253949337670900601556`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.79970152741654320490685466459351439540416`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "874999.9999999821428571429`12.837322565608913", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.799701527415969108033777249321681324374232`30.*^23", ",", 
     RowBox[{
     "4.180736617631120382173620179296950219230903596359`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.156688700857422744032410719770740969527728778`26.863049594784478*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "47575.61147297053867924029559843654260581483`30."}], ",", 
     "1.568564060768874556202151126101671364007239727576`30.*^10", ",", 
     RowBox[{"-", "4.59755013824306250535118332052215970694805862`30.*^6"}], ",",
      "0.0000184730180861265127964840126713841621690746458895511202`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "970.27754233380395402457956411859117247759`30.15051499783199"}], "-", 
      RowBox[{
      "1.785714285714285714285714285714`19.415430991339715*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1293.70338977840527203277275215812156330346`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.168002471656609978747908785460462107780685827154437863`30.\
15051499783199*^16", "-", 
      RowBox[{"900000.`19.391434794577908", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "5.167998179575846902256954058211868764812475423806732262`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "4.300186235820871674408316065039070079907393189511`30.*^10"}], "-", 
      RowBox[{
      "2.218308661550032185655080490201787425286931808`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.012287910158812501857531602711451419234375`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "899999.9999999826388888889`12.801067389312927", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.012287910158217615944018981530304844583613`30.*^23", ",", 
     RowBox[{
     "4.300186235292346996448088894607808269045897906669`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.218308385900238330451011166768398571563788604`26.863049596324835*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "48883.78173722995012119491329457742048839391`30."}], ",", 
     "1.657255656522527074375857306810048402948694196024`30.*^10", ",", 
     RowBox[{"-", "4.72428068355007674997985327657572702016653941`30.*^6"}], ",",
      "0.0000184013844939438481123296760142286104076937665616829276`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "996.91405703252507306093919472616938807498`30.15051499783199"}], "-", 
      RowBox[{
      "1.736111111111111111111111111111`19.391434794577908*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1329.21874271003343074791892630155918409997`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.604819192333299652083858011721826593644748231942395943`30.\
15051499783199*^16", "-", 
      RowBox[{"925000.`19.368095123459565", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "5.604814781041273580529324357811855528860643349723321421`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "4.419635853482107942240495337325346856133360186746`30.*^10"}], "-", 
      RowBox[{
      "2.279928346592854117561408299339744295217517137`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.24311731044323054260640817839818781185082`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "924999.9999999831081081081`12.765804743681791", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.243117310442614629173291724359348689912153`30.*^23", ",", 
     RowBox[{
     "4.419635852953586251035181797376943911289329267943`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.279928070943060511637376414602451890425436967`26.863049597781927*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "50190.70899243112392178697262108244711653807`30."}], ",", 
     "1.748332381088497908490411496493378175606796057963`30.*^10", ",", 
     RowBox[{"-", "4.85089785347288614515839809254034327484056997`30.*^6"}], ",",
      "0.0000183321812812118203317757456364756757241008145613944263`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "1023.52432292426947627535756240354758832081`30.15051499783199"}], 
      "-", 
      RowBox[{
      "1.689189189189189189189189189189`19.368095123459565*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1364.69909723235930170047674987139678442774`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.065430297338499170224578831171751477450239990346372054`30.\
15051499783199*^16", "-", 
      RowBox[{"950000.`19.34537698684969", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "6.065425766835548949634495132719343294401064687258804656`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "4.539085471143356009663482008503284127049862570636`30.*^10"}], "-", 
      RowBox[{
      "2.341548031635682136444684399293299824202021615`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.493198703056007470044806275572762110074995`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "949999.999999983552631579`12.73148171081767", " ", "\[ImaginaryI]"}]}],
      ",", "2.493198703055370290871052306124131258834653`30.*^23", ",", 
     RowBox[{
     "4.539085470614837148015481148765266691352462871617`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.34154775598588876695194606375523436646817233`26.863049599162338*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "51496.43021324287040866061197123346981555578`30."}], ",", 
     "1.841791643715594596447859380003517938280599673726`30.*^10", ",", 
     RowBox[{"-", "4.97740500366305097991789713579027639277820297`30.*^6"}], ",",
      "0.0000182652623886573598325551131239928278757097373337586405`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "1050.10912350043268182558497769594035274415`30.15051499783199"}], 
      "-", 
      RowBox[{
      "1.644736842105263157894736842105`19.34537698684969*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1400.14549800057690910077997026125380365887`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.550455405204969860317753036307230193056983181140619962`30.\
15051499783199*^16", "-", 
      RowBox[{"975000.`19.32324811917351", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "6.550450755491425117672864504786496185774148655731060052`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "4.658535088804614969016444740196600316142243772975`30.*^10"}], "-", 
      RowBox[{
      "2.403167716678515774075912767692023346159374538`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.763567761384486446311321759695124293266534`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "974999.9999999839743589744`12.698049495785307", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.763567761383827763426253993623588463951736`30.*^23", ",", 
     RowBox[{
     "4.658535088276098791820278777443536608018280692539`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.403167441028722629154089015252021383773393474`26.863049600471953*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "52800.9803255080037099541484140939126756493`30."}], ",", 
     "1.9376309319312480401270666345091044555570242926`30.*^10", ",", 
     RowBox[{"-", "5.10380530435727195810566189064627929868357125`30.*^6"}], ",",
      "0.0000182004941305088218605414680295048986442459637764274953`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "1076.66919875163870156439070287758550181739`30.15051499783199"}], 
      "-", 
      RowBox[{
      "1.602564102564102564102564102564`19.32324811917351*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1435.55893166885160208585427050344733575652`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.060513591293764190126633781570216363053282362108474061`30.\
15051499783199*^16", "-", 
      RowBox[{"1.`19.30167870446402*^6", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "7.06050882236994581464714889121274982943683474130900812`30.*^16"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "4.77798470646588400340463532786664200454731288238`30.*^10"}], "-", 
      RowBox[{
      "2.464787401721354609048996984402527261616612274`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.0552868350962437975133065645669150307097`30.15051499783199*^23"}\
], "+", 
      RowBox[{
      "999999.999999984375`12.665463009095678", " ", "\[ImaginaryI]"}]}], ",",
      "3.055286835095563373189260182473834827379529`30.*^23", ",", 
     RowBox[{
     "4.777984705937370376437737511864511976013194027765`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.464787126071561677727237374233212588105409675`26.863049601716092*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "54104.39236953462672159712946475245344864636`30."}], ",", 
     "2.035847807186317226142821530154654855094832084894`30.*^10", ",", 
     RowBox[{"-", "5.23010175512535576214879313462607328538777394`30.*^6"}], ",",
      "0.0000181377538580091493090101802988779117290625125490515312`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "1103.20524863965065470728652837034630672708`30.15051499783199"}], 
      "-", 
      RowBox[{"1.5625`19.301678704464013*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "1470.94033151953420627638203782712840896944`30."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9644190888671207`*^9, 3.9657163102634964`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"5b80467b-0fce-e04e-a92e-a0e3308021bd"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumcoords", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", " ", "100000"}], ",", 
      RowBox[{"sums", "[", 
       RowBox[{"[", "\[Lambda]", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "1", ",", "40"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.964418415623005*^9, 3.9644184311638317`*^9}, {
   3.964418465107069*^9, 3.964418466325775*^9}, 3.96441850243548*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"a7f4679e-9d91-3644-920f-9151247f8e56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100000", ",", 
     RowBox[{"7.28401567653916424256322981491899161557`13.485536829649432", "-", 
      RowBox[{
      "2.75650235178549298529626219657426138173`13.446300002459047", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"200000", ",", 
     RowBox[{"7.28307221833563888395594049113881445584`12.295819017070846", "-", 
      RowBox[{
      "2.75650010085727204606324303085508625958`12.256638097668263", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"300000", ",", 
     RowBox[{"7.28276687986075848056256219842910608414`11.599465717547563", "-", 
      RowBox[{
      "2.75649935051271957092844904242587569554`11.560302888573766", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"400000", ",", 
     RowBox[{"7.28261682490571477947102816905258705488`11.105223568747618", "-", 
      RowBox[{
      "2.75649897531458671676331994529391402382`11.066069629185456", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"500000", ",", 
     RowBox[{"7.28252788782424014849644068669128070445`10.721766196034848", "-", 
      RowBox[{
      "2.75649875017507123788443994670277275037`10.682617524808089", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"600000", ",", 
     RowBox[{"7.2824691554939889111`10.408400361048553", "-", 
      RowBox[{
      "2.75649860006487463075324956332136912464`10.369255168724608", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"700000", ",", 
     RowBox[{"7.2824275260900203901`10.143413588227906", "-", 
      RowBox[{
      "2.75649849282857751276865902902467269279`10.104270861625361", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"800000", ",", 
     RowBox[{"7.2823965060775448275`9.913842900679962", "-", 
      RowBox[{
      "2.7564984123884686687`9.874702011324064", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"900000", ",", 
     RowBox[{"7.2823725141052183871`9.71132555303602", "-", 
      RowBox[{
      "2.7564983498124858048`9.6721860846187", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000", ",", 
     RowBox[{"7.2823534146642678404`9.530150735188998", "-", 
      RowBox[{
      "2.756498299741391347`9.491012397909506", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1100000", ",", 
     RowBox[{"7.2823378561293733189`9.366244673248183", "-", 
      RowBox[{
      "2.7564982587647612982`9.327107257373328", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1200000", ",", 
     RowBox[{"7.2823249417263906603`9.21659912776115", "-", 
      RowBox[{
      "2.7564982246089796187`9.177462476679322", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1300000", ",", 
     RowBox[{"7.2823140532760231723`9.078929394904154", "-", 
      RowBox[{
      "2.7564981957000044135`9.039793388621447", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1400000", ",", 
     RowBox[{"7.2823047509394217015`8.951459388641403", "-", 
      RowBox[{
      "2.7564981709135200318`8.912323933217005", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1500000", ",", 
     RowBox[{"7.282296713315191222`8.832781036699277", "-", 
      RowBox[{
      "2.756498149425028323`8.793646057229608", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1600000", ",", 
     RowBox[{"7.2822897001414941122`8.721759139114619", "-", 
      RowBox[{
      "2.75649813061615567`8.68262457492702", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1700000", ",", 
     RowBox[{"7.2822835282458070822`8.617465115719114", "-", 
      RowBox[{
      "2.7564981140140281279`8.578330916990147", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1800000", ",", 
     RowBox[{"7.2822780555627878067`8.519129716055417", "-", 
      RowBox[{
      "2.7564980992508548495`8.479995841375985", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1900000", ",", 
     RowBox[{"7.2822731702316736834`8.42610852994808", "-", 
      RowBox[{
      "2.7564980860362746379`8.386974944534321", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2000000", ",", 
     RowBox[{"7.2822687829856632853`8.337856353410631", "-", 
      RowBox[{
      "2.7564980741379985355`8.298723027765664", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2100000", ",", 
     RowBox[{"7.2822648217299187716`8.25390781420246", "-", 
      RowBox[{
      "2.7564980633679830995`8.214774723099262", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2200000", ",", 
     RowBox[{"7.2822612276079593666`8.17386250782639", "-", 
      RowBox[{
      "2.756498053572374604`8.134729629523703", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2300000", ",", 
     RowBox[{"7.2822579521009408093`8.09737343974717", "-", 
      RowBox[{
      "2.7564980446240764924`8.058240755377238", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2400000", ",", 
     RowBox[{"7.2822549548568820191`8.024137928783732", "-", 
      RowBox[{
      "2.7564980364171749673`7.985005421868568", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2500000", ",", 
     RowBox[{"7.2822522020443097869`7.9538903683557285", "-", 
      RowBox[{
      "2.7564980288627024389`7.9147580244209195", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2600000", ",", 
     RowBox[{"7.282249665088339411`7.886396408059307", "-", 
      RowBox[{
      "2.7564980218853786388`7.84726421432271", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2700000", ",", 
     RowBox[{"7.282247319689483171`7.821448233732788", "-", 
      RowBox[{
      "2.7564980154210759308`7.7823161788513096", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2800000", ",", 
     RowBox[{"7.2822451450541059788`7.758860706168409", "-", 
      RowBox[{
      "2.7564980094148277695`7.719728780030354", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2900000", ",", 
     RowBox[{"7.2822431232851522289`7.698468177583318", "-", 
      RowBox[{
      "2.7564980038192492021`7.659336371136848", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3000000", ",", 
     RowBox[{"7.2822412388955355371`7.64012184791752", "-", 
      RowBox[{
      "2.7564979985932732694`7.600990153027947", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3100000", ",", 
     RowBox[{"7.2822394784163362718`7.583687554704757", "-", 
      RowBox[{
      "2.7564979937011319744`7.544555964034982", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3200000", ",", 
     RowBox[{"7.2822378300789499633`7.529043913889146", "-", 
      RowBox[{
      "2.7564979891115283202`7.489912420799014", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3300000", ",", 
     RowBox[{"7.2822362835554109094`7.4760807467676775", "-", 
      RowBox[{
      "2.7564979847969588849`7.436949345228614", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3400000", ",", 
     RowBox[{"7.2822348297448456205`7.424697741790111", "-", 
      RowBox[{
      "2.7564979807331559433`7.385566426312462", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3500000", ",", 
     RowBox[{"7.2822334605967731332`7.374803310355623", "-", 
      RowBox[{
      "2.7564979768986274296`7.335672075926458", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3600000", ",", 
     RowBox[{"7.2822321689640728037`7.326313603806053", "-", 
      RowBox[{
      "2.7564979732742629154`7.287182445835686", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3700000", ",", 
     RowBox[{"7.2822309484799118613`7.279151665108953", "-", 
      RowBox[{
      "2.7564979698430241025`7.240020579384687", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3800000", ",", 
     RowBox[{"7.282229793454274625`7.233246693673383", "-", 
      RowBox[{
      "2.7564979665896642255`7.194115676319467", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3900000", ",", 
     RowBox[{"7.2822286987864979921`7.188533405662384", "-", 
      RowBox[{
      "2.7564979635005002888`7.149402453105113", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4000000", ",", 
     RowBox[{"7.2822276598910179777`7.1449514752926016", "-", 
      RowBox[{
      "2.7564979605632175961`7.105820584229773", " ", "\[ImaginaryI]"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.964418435190462*^9, 3.9644184668903866`*^9, 
  3.9644185037146664`*^9, 3.9657163215567474`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"c977f56d-7ba0-9840-b34d-fae9a0eb2af3"]
}, Open  ]],

Cell[TextData[{
 "The number of digits of precision decreases as \[Lambda] increases. This \
can be improved but at the cost of computing time. To the order that we work \
in in the paper going up to \[Lambda] = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "6"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "83ad1233-d627-2742-9356-1a4eee501e34"],
 " is sufficient. "
}], "Text",
 CellChangeTimes->{{3.9657147457891865`*^9, 3.9657148630202675`*^9}, {
  3.965790349636801*^9, 
  3.9657903504603806`*^9}},ExpressionUUID->"e1cae1db-db63-2e4f-a66e-\
dc363e324c00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Resumscoords", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", "100000"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"sums", "[", 
         RowBox[{"[", "\[Lambda]", "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "1", ",", "40"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Imsumscoords", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", "100000"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"sums", "[", 
         RowBox[{"[", "\[Lambda]", "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "1", ",", "40"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Resumscoords", ",", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Imsumscoords", ",", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9644181625953617`*^9, 3.96441817558062*^9}, {
  3.964418241456505*^9, 3.9644183837818146`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"6868083e-c2b3-5648-9566-99537a1e5bb2"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[
          NCache[
           Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxxeqWYyXlWSdYDwORzbFzKsv6sI4Tf4CznG
TxZd0qsIk5dwvCcs6JcGk2+Rc/y9bOZfP7h6Jcerz5Rn2EP5B2JUHT/rF6wz
gevXcPTL29GjA+U7lGs7ytcsdVKDm6fnWDPtuYMilP/ghIFjwr+TOrJw840c
U2zlTklC+QrXjB3txDLei8HtM3U01VSuF4HyEx6bOTJe2ZssBLffwvFJtkSv
AJS/4IOl40z+F+/44O6xdlQRXVLPC7P/r43jut2nzHng7rNzXJ0dJ8gN5U9g
dXBcOaGDnQvuXgdHOdYwMU4o36DH0fG5TasVB9z9To6KvxIK2aH8C0LOjmks
S3awwf3j7MhdlMwH4xfMdHE8eeZvASvcf66Ojjd577NA+QIKbo4x8gnhLHD/
ujnq9b26wQzlb1jm7njiwNEkZrj/PRy9OtS/MEH5AbqejtdK43qY4OHh6Ril
f04Lxv+w2cuxKO3NOUZ4+Hg7Hgy0q4DxJ1j5OC7rD1NjhIeXj6Nu/OUbDDD/
H/R1TJSP7WeAh5+f416OpZ4gPgCp7aAs
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxxeqWYyXlWSdYDwORzbFzKsv6sI4Tf4CznG
TxZd0qsIk5dwvCcs6JcGk2+Rc/y9bOZfP7h6Jcerz5Rn2EP5B2JUHT/rF6wz
gevXcPTL29GjA+U7lGs7ytcsdVKDm6fnWDPtuYMilP/ghIFjwr+TOrJw840c
U2zlTklC+QrXjB3txDLei8HtM3U01VSuF4HyEx6bOTJe2ZssBLffwvFJtkSv
AJS/4IOl40z+F+/44O6xdlQRXVLPC7P/r43jut2nzHng7rNzXJ0dJ8gN5U9g
dXBcOaGDnQvuXgdHOdYwMU4o36DH0fG5TasVB9z9To6KvxIK2aH8C0LOjmks
S3awwf3j7MhdlMwH4xfMdHE8eeZvASvcf66Ojjd577NA+QIKbo4x8gnhLHD/
ujnq9b26wQzlb1jm7njiwNEkZrj/PRy9OtS/MEH5AbqejtdK43qY4OHh6Ril
f04Lxv+w2cuxKO3NOUZ4+Hg7Hgy0q4DxJ1j5OC7rD1NjhIeXj6Nu/OUbDDD/
H/R1TJSP7WeAh5+f416OpZ4gPgCp7aAs
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{18750.00000000004, 4.*^6}, {7.2821283256328035`, 
             7.284015676539164}}, "Frame" -> {{False, False}, {False, False}},
             "AxesOrigin" -> {18750.00000000004, 7.2821283256328035`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[7, 360]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{18750.00000000004, 4.*^6}, {7.2821283256328035`, 
            7.284015676539164}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {18750.00000000004, 7.2821283256328035`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[7, 360]], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxxeqWYyXlWSdYDwORzbFzKsv6sI4Tf4CznG
TxZd0qsIk5dwvCcs6JcGk2+Rc/y9bOZfP7h6Jcerz5Rn2EP5B2JUHT/rF6wz
gevXcPTL29GjA+U7lGs7ytcsdVKDm6fnWDPtuYMilP/ghIFjwr+TOrJw840c
U2zlTklC+QrXjB3txDLei8HtM3U01VSuF4HyEx6bOTJe2ZssBLffwvFJtkSv
AJS/4IOl40z+F+/44O6xdlQRXVLPC7P/r43jut2nzHng7rNzXJ0dJ8gN5U9g
dXBcOaGDnQvuXgdHOdYwMU4o36DH0fG5TasVB9z9To6KvxIK2aH8C0LOjmks
S3awwf3j7MhdlMwH4xfMdHE8eeZvASvcf66Ojjd577NA+QIKbo4x8gnhLHD/
ujnq9b26wQzlb1jm7njiwNEkZrj/PRy9OtS/MEH5AbqejtdK43qY4OHh6Ril
f04Lxv+w2cuxKO3NOUZ4+Hg7Hgy0q4DxJ1j5OC7rD1NjhIeXj6Nu/OUbDDD/
H/R1TJSP7WeAh5+f416OpZ4gPgCp7aAs
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{18750.00000000004, 4.*^6}, {7.2821283256328035`, 
         7.284015676539164}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {18750.00000000004, 7.2821283256328035`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{18750.00000000004, 7.2821283256328035`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{18750.00000000004, 4.*^6}, {7.2821283256328035`, 
   7.284015676539164}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9644182940730953`*^9, 3.964418314971678*^9}, {
   3.964418366602854*^9, 3.964418384460266*^9}, 3.9657163315044346`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"17297008-072d-2e48-a26a-e0d1fd106f93"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[
          NCache[
           Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxwCFR5JBfKyHYDwORx9Lx154w/lN/gLOV7U
5e/wh8tLOCpXbA6Fy7fIObLsqTZHqFdyPPInVBnGPxCj6hiU8FEEoV/DcUml
KheM71Cu7ViZuJ8RYZ6eY8Vntt9+UP6DEwaOFoztX/3g5hs5nsz++AHGV7hm
7HhAVuCtH9w+U8f20j0vYfyEx2aOh+RuPfOD22/hqHUr+AmMv+CDpaNfhuQj
P7h7rB351eQewO3/a+OYJBlxD25/i50jl/v+OzD+BFYHx98WvrcR7nVwfLb0
z00Y36DH0fGa/skbCPc7OWobr78O418QcnYMXrj6GsI/zo5KT3ZfhfELZro4
th+/ewXhP1dHpgx+OF9Awc3xuIr/ZYR/3RznTJl9CcbfsMzd8WHN54sI/3s4
+pwKhfMDdD0dP3UdvIAID0/H6JemcP6HzV6ONRqbziPCx9vRdoEpnD/Bysdx
36795xDh5eP4+KM/nG9w0Ncx4OzTs4jw83Pc/KABzAcA6L7C0w==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxwCFR5JBfKyHYDwORx9Lx154w/lN/gLOV7U
5e/wh8tLOCpXbA6Fy7fIObLsqTZHqFdyPPInVBnGPxCj6hiU8FEEoV/DcUml
KheM71Cu7ViZuJ8RYZ6eY8Vntt9+UP6DEwaOFoztX/3g5hs5nsz++AHGV7hm
7HhAVuCtH9w+U8f20j0vYfyEx2aOh+RuPfOD22/hqHUr+AmMv+CDpaNfhuQj
P7h7rB351eQewO3/a+OYJBlxD25/i50jl/v+OzD+BFYHx98WvrcR7nVwfLb0
z00Y36DH0fGa/skbCPc7OWobr78O418QcnYMXrj6GsI/zo5KT3ZfhfELZro4
th+/ewXhP1dHpgx+OF9Awc3xuIr/ZYR/3RznTJl9CcbfsMzd8WHN54sI/3s4
+pwKhfMDdD0dP3UdvIAID0/H6JemcP6HzV6ONRqbziPCx9vRdoEpnD/Bysdx
36795xDh5eP4+KM/nG9w0Ncx4OzTs4jw83Pc/KABzAcA6L7C0w==
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{18750.00000000004, 
             4.*^6}, {-2.756502351785493, -2.7564979605632174`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {18750.00000000004, -2.7564977166064306`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[7, 360]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{18750.00000000004, 
            4.*^6}, {-2.756502351785493, -2.7564979605632174`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {18750.00000000004, -2.7564977166064306`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[7, 360]], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxwCFR5JBfKyHYDwORx9Lx154w/lN/gLOV7U
5e/wh8tLOCpXbA6Fy7fIObLsqTZHqFdyPPInVBnGPxCj6hiU8FEEoV/DcUml
KheM71Cu7ViZuJ8RYZ6eY8Vntt9+UP6DEwaOFoztX/3g5hs5nsz++AHGV7hm
7HhAVuCtH9w+U8f20j0vYfyEx2aOh+RuPfOD22/hqHUr+AmMv+CDpaNfhuQj
P7h7rB351eQewO3/a+OYJBlxD25/i50jl/v+OzD+BFYHx98WvrcR7nVwfLb0
z00Y36DH0fGa/skbCPc7OWobr78O418QcnYMXrj6GsI/zo5KT3ZfhfELZro4
th+/ewXhP1dHpgx+OF9Awc3xuIr/ZYR/3RznTJl9CcbfsMzd8WHN54sI/3s4
+pwKhfMDdD0dP3UdvIAID0/H6JemcP6HzV6ONRqbziPCx9vRdoEpnD/Bysdx
36795xDh5eP4+KM/nG9w0Ncx4OzTs4jw83Pc/KABzAcA6L7C0w==
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{18750.00000000004, 
         4.*^6}, {-2.756502351785493, -2.7564979605632174`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {18750.00000000004, -2.7564977166064306`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{18750.00000000004, -2.7564977166064306`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{18750.00000000004, 
   4.*^6}, {-2.756502351785493, -2.7564979605632174`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9644182940730953`*^9, 3.964418314971678*^9}, {
   3.964418366602854*^9, 3.964418384460266*^9}, 3.9657163315511208`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"7b726ae8-66e6-7149-9ad1-946707d2aa98"]
}, Open  ]],

Cell[TextData[{
 "Explicit evaluation of F with \[Alpha] = \[Lambda] and with \[Lambda] in \
the range ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", " ", 
      RowBox[{"10", "^", "5"}]}], ",", 
     RowBox[{"4", " ", 
      SuperscriptBox["10", "6"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0677c690-85f2-054f-887d-7b74f2855373"],
 "] and steps of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "5"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7d26e9c6-5a07-a644-886e-07254cce4451"],
 " "
}], "Text",
 CellChangeTimes->{{3.96570236986195*^9, 
  3.9657023723982353`*^9}},ExpressionUUID->"4dbd0845-64d3-3646-8276-\
2e7d47003049"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"set", " ", "up", " ", "the", " ", "\[Lambda]", " ", "grid"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"lams", "=", 
     RowBox[{"Range", "[", 
      RowBox[{"100000", ",", "4000000", ",", "100000"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"Length", "[", "lams", "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"storage", " ", "for", " ", "results", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"each", " ", "entry", " ", "is", " ", "your", " ", "12"}], "-", 
       RowBox[{"term", " ", "vector"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"Null", ",", "n"}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "=", 
            RowBox[{"lams", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Fa", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fb", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fbcor", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fc", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fd", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]", ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fdcor", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]", ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Feg", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Ff", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]", ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fjac", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fcor1", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]", ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fcor2", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fcor3", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}]}], "}"}], ",",
                "30"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"g", " ", "\[Eta]"}], ")"}]}]}], ";"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<Progress: \>\"", ",", 
         RowBox[{"ProgressIndicator", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"Spacer", "[", "10", "]"}], ",", 
         RowBox[{"NumberForm", "[", 
          RowBox[{
           RowBox[{"100.", " ", 
            RowBox[{"i", "/", "n"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", "\"\<%  \>\"", ",", 
         RowBox[{"Spacer", "[", "10", "]"}], ",", "\"\<\[Lambda] = \>\"", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"1", "<=", "i", "<=", "n"}], ",", 
           RowBox[{"lams", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<-\>\""}], "]"}]}], 
        "}"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sums", "=", 
     RowBox[{"Total", "/@", "res"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9644100913061943`*^9, 3.9644101147445126`*^9}, {
  3.964419115061989*^9, 3.9644191422326984`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"11e3334e-1011-f440-92ce-09e771232beb"],

Cell[CellGroupData[{

Cell[BoxData["res"], "Input",
 CellChangeTimes->{{3.964419087803486*^9, 3.9644190880334835`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"f3376f5d-e680-be46-813d-382d21cd70a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.007914263522450060322024620836834717350370553312475`30.\
15051499783199*^13", "-", 
      RowBox[{"25000.`21.070189553377556", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.007795012318417115530658700954323858334987433803252`30.*^13"}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.19449617673405421823665897233578160468921961195`30.*^9"}], "-", 
      RowBox[{
      "616196.85049099552972639093081165925418482303`26.863049650237418", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.35591874344771228986750346598073232571080085986699969741`30.\
15051499783199*^18"}], "+", 
      RowBox[{
      "24999.99999937500000000000000000000000008838`16.022643569741604", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.35591874224010677370224314444732914852983386140437101584`30.*^18", ",", 
     RowBox[{
     "1.19449617141012896873631935228303253902305616982`30.\
150514940046367*^9", "+", 
      RowBox[{
      "616194.09398989374038053293026618745832277646`26.86304770939202", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1469.69505289826422146995786437107848926665`30."}], ",", 
     "1.523596000937329450502392406360861183664694217`30.*^7", ",", 
     RowBox[{"-", "141252.53185394983054303369582176530009355645`30."}], ",", 
     "1.1967260352193834340150599268012092838941256446600305`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "751.97856588061251508050615520920867933759`30.15051499783199"}], "-", 
      RowBox[{"6.25`21.070189553377556*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "1002.63808784081668677400820694561157245012`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.3337646488095313761811659597922023814321636875790311`30.\
15051499783199*^14", "-", 
      RowBox[{"50000.`20.481427945178872", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.3337408004951064682064643228649198080563350713805105`30.*^14"}], 
     ",", 
     RowBox[{
      RowBox[{
      "-", "2.38899235328893400998112725458528343253669996088`30.*^9"}], "-", 
      RowBox[{
      "1.23239370088956153188837548492080050641814898`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.206155171038117629713515585151592993821622220760535676655`30.\
15051499783199*^19"}], "+", 
      RowBox[{
      "49999.99999968750000000000000000000000075437`15.132967893920064", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "5.20615517079385150142238139366416133386497916505695335672`30.*^19", ",", 
     RowBox[{
     "2.3889923479849005449099498331363025107289790896`30.15051494004611*^9", 
      "+", 
      RowBox[{
      "1.23239094439008567413472028815988855933832571`26.863048679812763*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "2854.7106766585348018995799869660946811181`30."}], ",", 
     "5.810717809320047772826195543668898181809761982`30.*^7", ",", 
     RowBox[{"-", "274956.57669616405784873144597477716664600624`30."}], ",", 
     "1.0479662348452325854497373094727511559437841068250224`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "1458.6029055059571101132287248701264883951`30.15051499783199"}], "-", 
      RowBox[{"3.125`20.481427945178872*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "1944.8038740079428134843049664935019845268`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.7430951687804191269811801710624192561978215935868288`30.\
15051499783199*^14", "-", 
      RowBox[{"75000.`20.13666166410375", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "7.7430593979611570166899060788680799330898178625458563`30.*^14"}], 
     ",", 
     RowBox[{
      RowBox[{
      "-", "3.58348852988363034094608235685395854412678903493`30.*^9"}], "-", 
      RowBox[{
      "1.84859055130866742906467256718605687019625205`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.5906217597356943476074578161470207274835862826443644535713`30.\
15051499783199*^20"}], "+", 
      RowBox[{
      "74999.9999997916666666666666666666666673113`14.612172252192998", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.5906217596986534451670885489668097276477840701369714793145`30.*^20", ",", 
     RowBox[{
     "3.58348852458622747069111387244555739092952889342`30.\
150514940046023*^9", "+", 
      RowBox[{
      "1.848587794809733582869069280023156746990055`26.86304900328721*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "4212.66875294633917475432302746698108489563`30."}], ",", 
     "1.2741803936610248710572358571357240507609007919`30.*^8", ",", 
     RowBox[{"-", "406213.24509771888306612930362376554688002143`30."}], ",", 
     "9.750042187007306676177271913110201581109659586632552`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "2150.85976910567197971699449196178312672162`30.15051499783199"}], 
      "-", 
      RowBox[{
      "2.0833333333333333333333333333333`20.136661664103748*^-7", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2867.81302547422930628932598928237750229549`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.81392315858346308622162685304743743108939354830497645`30.\
15051499783199*^15", "-", 
      RowBox[{"100000.`19.891896112301975", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.81391838929507328279743715729060843304870697729535205`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "4.77798470648828080671615916412742697665253029026`30.*^9"}], "-", 
      RowBox[{
      "2.46478740173290829999454778149034201186054941`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.091061847327490310838515249237283235454`30.15051499783199*^20"}]\
, "+", 
      RowBox[{
      "99999.99999984375`14.242509476939265", " ", "\[ImaginaryI]"}]}], ",", 
     "8.091061847277576713410178366990687394066`30.*^20", ",", 
     RowBox[{
     "4.77798470119419323387212251099173897155195279301`30.15051494004598*^9",
       "+", 
      RowBox[{
      "2.46478464523424548534762985331630543205972482`26.8630491650246*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "5553.90373817495717194332879218905087667087`30."}], ",", 
     "2.2261192760582432935894302930182036954071922248`30.*^8", ",", 
     RowBox[{"-", "535952.84717707683919696370601725020227958685`30."}], ",", 
     "9.283951320384061076497838355904607567207972197796765`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "2834.25493528666107222129195788662098607718`30.15051499783199"}], 
      "-", 
      RowBox[{"1.5625`19.89189611230197*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "3779.0065803822147629617226105154946481029`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.51127876068957022217368269676421759841808996037639508`30.\
15051499783199*^15", "-", 
      RowBox[{"125000.`19.701959701333834", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.51127279922709657327117937560122003033956151216795727`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "5.9724808830969129264082846534028127375525324181`30.*^9"}], "-", 
      RowBox[{
      "3.08098425215920316042585424861023866467932448`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.9576319539947135945038156890299238741711`30.15051499783199*^21"}\
], "+", 
      RowBox[{"124999.999999875`13.955693965544961", " ", "\[ImaginaryI]"}]}],
      ",", "1.9576319539884094786680028105159551537797`30.*^21", ",", 
     RowBox[{
     "5.97248087780481453201286804606068737961807955926`30.15051494004596*^9",
       "+", 
      RowBox[{
      "3.08098149566070298532379335886078569025833755`26.863049262067086*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "6883.09958904591998215408591691702706326952`30."}], ",", 
     "3.4332368566510491773243865169810276701539885373`30.*^8", ",", 
     RowBox[{"-", "664598.2534955220031763516858790777691363405`30."}], ",", 
     "8.948437741173886240238776627533552028774069099860008`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "3511.27876068957022217368269676421759841809`30.15051499783199"}], 
      "-", 
      RowBox[{"1.25`19.70195970133383*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "4681.70501425276029623157692901895679789079`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.02402571400194171045998705442516801957391304361602666`30.\
15051499783199*^15", "-", 
      RowBox[{"150000.`19.54671943987276", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "6.02401856039097948880851569447677175036705946284799859`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "7.16697705970753587306143448367915716263966498219`30.*^9"}], "-", 
      RowBox[{
      "3.69718110258652501560787634213794107307533841`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.0300398064329864314634166381714317267785`30.15051499783199*^21"}\
], "+", 
      RowBox[{
      "149999.9999998958333333334`13.721296921012065", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "4.0300398064253443361215491200420500334035`30.*^21", ",", 
     RowBox[{
     "7.1669770544167635976334407099090167169035059794`30.150514940045934*^9",
       "+", 
      RowBox[{
      "3.69717834608813328404874152859115074085756448`26.86304932676209*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "8202.93049926316915241135267469941566661929`30."}], ",", 
     "4.8928359204309892872160182249461982504947551545`30.*^8", ",", 
     RowBox[{"-", "792391.34416000033558283755900763924838898122`30."}], ",", 
     "8.68969057329871882891021247098766492218503371703305`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "4183.35119027912618781943545446192223581522`30.15051499783199"}], 
      "-", 
      RowBox[{
      "1.0416666666666666666666666666667`19.546719439872767*^-7", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "5577.80158703883491709258060594922964775362`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "9.50871991487127874944087972836219349028039690528852933`30.\
15051499783199*^15", "-", 
      RowBox[{"175000.`19.415430991339715", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "9.50871156913297576061216949332038389532917693543058438`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "8.36147323631929643512088393738462082440515779557`30.*^9"}], "-", 
      RowBox[{
      "4.31337795301443372493316450789867534180120311`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "7.4211501034473741926989754962288384808047`30.15051499783199*^21"}\
], "+", 
      RowBox[{
      "174999.9999999107142857143`13.523081830609023", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "7.4211501034383691027912543076082338894914`30.*^21", ",", 
     RowBox[{
     "8.36147323102947138752818816922895597753301685772`30.\
150514940045923*^9", "+", 
      RowBox[{
      "4.31337519651611946777299028550160591625541328`26.863049372972828*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "9515.12229459410773584805911968730852116297`30."}], ",", 
     "6.6027900373464723759878885811063191651539224959`30.*^8", ",", 
     RowBox[{"-", "919488.43720884445965451749457382047467674721`30."}], ",", 
     "8.480961242898983358941696751583680025333621553355405`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "4851.38771166901977012289782059295586238796`30.15051499783199"}], 
      "-", 
      RowBox[{
      "8.928571428571428571428571428571`19.41543099133972*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6468.51694889202636016386376079060781651728`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.412102718258752838025326756314043272610656472421694812`30.\
15051499783199*^16", "-", 
      RowBox[{"200000.`19.301678704464013", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.412101764473989162929429778242549965887366948261801624`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "9.55596941293176800680927065573328400909462576476`30.*^9"}], "-", 
      RowBox[{
      "4.92957480344270921809799396880505452323322455`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.25947725021270890559563906661056485528364`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "199999.999999921875`13.351354666200226", " ", "\[ImaginaryI]"}]}], ",",
      "1.25947725021166961281804372120795596344954`30.*^22", ",", 
     RowBox[{
     "9.55596940764265338009429044030999255488873644393`30.\
150514940045912*^9", "+", 
      RowBox[{
      "4.92957204694445307962180010537843479449908915`26.863049407630882*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "10820.87847390692534431942589295049068972927`30."}], ",", 
     "8.5613513263831948298912862491887259528060614687`30.*^8", ",", 
     RowBox[{"-", "1.0459986614552905734363131019432114737322549`30.*^6"}], ",",
      "8.307152594445275552293725864566182443684936758338115`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "5516.02624319825327353643264185173153363538`30.15051499783199"}], 
      "-", 
      RowBox[{"7.8125`19.301678704464013*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "7354.70165759767103138191018913564204484717`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.001586434516116558338005061256298843562526445646824434`30.\
15051499783199*^16", "-", 
      RowBox[{"225000.`19.201323166956698", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.001585361521986628262220681229174898260745675602430031`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "1.075046558954471358491694888384408020906674383782`30.*^10"}], "-", 
      RowBox[{
      "5.54577165387122923382251762647519697980268381`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.00833492298169792909294818592028439669925`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "224999.9999999305555555555`13.199861375660666", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.00833492298051738276501416150386092372282`30.*^22", ",", 
     RowBox[{
     "1.075046558425615150777462736907720127008454127804`30.\
15051494004591*^10", "+", 
      RowBox[{
      "5.54576889737301831022031653440250073862857191`26.86304943458716*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "12121.08465568485580430238659530218087230069`30."}], ",", 
     "1.07670405684501048201526755080482348879438777832`30.*^9", ",", 
     RowBox[{"-", "1.17200239541521823379877004980043919454527136`30.*^6"}], ",",
      "8.158968163525518385117574450572491758075443445069753`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "6177.73590900035974795680574461820630729175`30.15051499783199"}], 
      "-", 
      RowBox[{
      "6.944444444444444444444444444444`19.201323166956698*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "8236.98121200047966394240765949094174305566`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.734750273204240336708956243275173178470893802081381875`30.\
15051499783199*^16", "-", 
      RowBox[{"250000.`19.111537332112853", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.734749081002130805168351562956337573563255422545939074`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "1.194496176615799096751813116878836951973671698359`30.*^10"}], "-", 
      RowBox[{
      "6.16196850429992041533882722187997372896834954`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.04876511659101699183099073730932415609289`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "249999.9999999375`13.064331039828863", " ", "\[ImaginaryI]"}]}], ",", 
     "3.04876511658969273480626343977570537145743`30.*^22", ",", 
     RowBox[{
     "1.194496176086987093003492766541040361886902863731`30.\
150514940045902*^10", "+", 
      RowBox[{
      "6.16196574780174567394362722660919280968970907`26.86304945615217*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "13416.41888543546130141152284114782119485324`30."}], ",", 
     "1.32185786321486941914064467228112295502430941647`30.*^9", ",", 
     RowBox[{"-", "1.29756122666213109430748223478015574273036319`30.*^6"}], ",",
      "8.030306774528687759072872958256751747970864031169956`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "6836.87568301060084177239060818793294617723`30.15051499783199"}], 
      "-", 
      RowBox[{"6.25`19.11153733211285*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "9115.83424401413445569652081091724392823631`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.62696472527945789288403762004909761272086776027513285`30.\
15051499783199*^16", "-", 
      RowBox[{"275000.`19.030304359873103", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.626963413870611826873439938642631805050357483601576953`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "1.313945794277150966247822549506610836545967563678`30.*^10"}], "-", 
      RowBox[{
      "6.7781653547287360810673447720008481454767109`26.863049650237418*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.44765134650159250702320721719785150460964`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "274999.9999999431818181818`12.941716956304251", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "4.44765134650012209326285597531650840809702`30.*^22", ",", 
     RowBox[{
     "1.313945793748375129380792813221568056014725749497`30.\
1505149400459*^10", "+", 
      RowBox[{
      "6.7781625982305909526667881046805065747484784`26.86304947379628*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "14707.41634884696890750236094689395778883021`30."}], ",", 
     "1.591484088728935831081678942642690406933496541`30.*^9", ",", 
     RowBox[{"-", "1.42272379991319299514396518370342058709868733`30.*^6"}], ",",
      "7.916964261578795472679493355143706564573009888457482`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "7493.72877123854936546288764472954052215055`30.15051499783199"}], 
      "-", 
      RowBox[{
      "5.681818181818181818181818181818`19.0303043598731*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "9991.6383616513991539505168596393873628674`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.693549873267297368213680566167388167228777417424460496`30.\
15051499783199*^16", "-", 
      RowBox[{"300000.`18.95613481554852", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.693548442652840898214366295318936275634310506265032237`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "1.433395411938520934170750385234393436247237342054`30.*^10"}], "-", 
      RowBox[{
      "7.39436220515764510995501828815879581249209397`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.2786601871883414582879933570189630460766`30.15051499783199*^22"}\
], "+", 
      RowBox[{
      "299999.9999999479166666667`12.82976927368538", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.27866018718672245165944239716403375066728`30.*^22", ",", 
     RowBox[{
     "1.433395411409775236371545347292596421164317256653`30.\
15051494004589*^10", "+", 
      RowBox[{
      "7.39435944865952466763983651881327045329262699`26.863049488499698*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "15994.50981115462845061396204063327123475685`30."}], ",", 
     "1.8854825411887397010908809653639138396358593092`30.*^9", ",", 
     RowBox[{"-", "1.54752947436878083544412511734921685222391118`30.*^6"}], ",",
      "7.81592979161020020787157224209322839801498555282776`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "8148.52408553350237537097320515171556810552`30.15051499783199"}], 
      "-", 
      RowBox[{
      "5.208333333333333333333333333333`18.95613481554852*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "10864.69878071133650049463094020228742414069`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.94978042736862654389131963881841643016321463588736142`30.\
15051499783199*^16", "-", 
      RowBox[{"325000.`18.88789742013135", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "5.949778877549588744167956571877475212327212783104582049`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "1.552845029599904823960538531039105816816948592012`30.*^10"}], "-", 
      RowBox[{
      "8.01055905558662595665742716280679982605133989`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.62222035319296084230269330450289221682976`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "324999.9999999519230769231`12.726779241133464", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "8.62222035319119081560197293622042036384193`30.*^22", ",", 
     RowBox[{
     "1.552845029071184628449569010721255178892202839452`30.\
15051494004589*^10", "+", 
      RowBox[{
      "8.01055629908852641049741374665347549710466134`26.863049500941063*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "17278.05616936406599245374239707463918624579`30."}], ",", 
     "2.20376299674198082783470255601750074240072377472`30.*^9", ",", 
     RowBox[{"-", "1.67201072674690739226582748287646987795029797`30.*^6"}], ",",
      "7.724978654659476059960305406572065916776066156766389`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "8801.45033634412210634810597458345625763789`30.15051499783199"}], 
      "-", 
      RowBox[{
      "4.807692307692307692307692307692`18.88789742013135*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "11735.26711512549614179747463277794167685052`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.41088987607574560565015423178143364655705320800981462`30.\
15051499783199*^16", "-", 
      RowBox[{"350000.`18.824712682372247", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "7.410888207053073716707530424310651335203866841928211399`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "1.672294647261299652360002634761405882354720998214`30.*^10"}], "-", 
      RowBox[{
      "8.62675590601566323164284239055413382618076378`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.156550377920717586383519389086831981128539`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "349999.9999999553571428572`12.631418487326794", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.156550377920525239797670237527949528795573`30.*^23", ",", 
     RowBox[{
     "1.672294646732601315953305695348585630875194566654`30.\
150514940045888*^10", "+", 
      RowBox[{
      "8.62675314951758160383569214858823488244391406`26.86304951160508*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "18558.35459552417815574317386239404337325232`30."}], ",", 
     "2.5462434808552408955414839139668116528375908491`30.*^9", ",", 
     RowBox[{"-", "1.79619479429323774609593196507823740696858894`30.*^6"}], ",",
      "7.642423897993401985548730375998584170415323099398348`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "9452.66565825987959904356407114978781448604`30.15051499783199"}], 
      "-", 
      RowBox[{
      "4.464285714285714285714285714286`18.824712682372247*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "12603.55421101317279872475209486638375264805`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "9.092073963901913722475113080014239978612786370259528581`30.\
15051499783199*^16", "-", 
      RowBox[{"375000.`18.765883305512517", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "9.092072175676485063802236321366846934683183895779339475`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "1.79174426492270323164720750481777609586694232941`30.*^10"}], "-", 
      RowBox[{
      "9.24295275644474564925466270078093181556633003`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.52024083614960446390355281536483290578472`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "374999.9999999583333333333`12.542633871348102", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.520240836149396532237021093448618326684506`30.*^23", ",", 
     RowBox[{
     "1.79174426439402383979761279123087101694164574571`30.\
150514940045884*^10", "+", 
      RowBox[{
      "9.2429499999466795575585314665799883868215922`26.863049520847234*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "19835.65934833818372934124670140417697478354`30."}], ",", 
     "2.91284895221460319692098605613527308084020145194`30.*^9", ",", 
     RowBox[{"-", "1.92010483560793144433756004259826634772296341`30.*^6"}], ",",
      "7.566958156758702990101567318667158843928435401394731`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "10102.30440433545969163901453334915553179199`30.15051499783199"}],
       "-", 
      RowBox[{
      "4.166666666666666666666666666667`18.765883305512517*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "13469.73920578061292218535271113220737572265`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.1008493646056802134910937386874309089041845297408109191`30.\
15051499783199*^17", "-", 
      RowBox[{"400000.`18.71084709307306", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.1008491738629433601494934950228880945187157153636882452`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "1.911193882584113921030701747520578304608403412164`30.*^10"}], "-", 
      RowBox[{
      "9.85914960687386474525043714052229429622251196`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.963354210114162766782496986469978959164342`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "399999.9999999609375`12.459576331118358", " ", "\[ImaginaryI]"}]}], ",",
      "1.963354210113939009555907978982823628444116`30.*^23", ",", 
     RowBox[{
     "1.911193882055451105668633342527248287017943751677`30.\
150514940045884*^10", "+", 
      RowBox[{
      "9.85914685037581225409382651368068678972524226`26.863049528934123*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "21110.18907284551961531528655691476913307664`30."}], ",", 
     "3.30351027360414324507224327177772050217062454863`30.*^9", ",", 
     RowBox[{"-", "2.0437607736876013276410895468203889603299533`30.*^6"}], ",",
      "7.497549217410655638646108044922330283671251448543372`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "10750.48207622734583487396229186944246976743`30.15051499783199"}],
       "-", 
      RowBox[{"3.90625`18.71084709307306*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "14333.97610163646111316528305582592329302324`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.3175277628665753944833460089580647821209464170924464631`30.\
15051499783199*^17", "-", 
      RowBox[{"425000.`18.659144152473832", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.3175275602037209698631691281287489262306228369565184259`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.030643500245530465787610767696912744715120760907`30.*^10"}], "-", 
      RowBox[{
      "1.047534645730301404697417380456976871086625974`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.496620844544009541203054128570061332329117`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "424999.9999999632352941176`12.381551335721273", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.496620844543769718572459062711989356039974`30.*^23", ",", 
     RowBox[{
     "2.030643499716882276738123795772431565886662716591`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.04753437008049735623570262686521321987177185`26.863049536069607*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "22382.13371125657629970349560964783450291898`30."}], ",", 
     "3.71816339256998924217800618865544867615529856295`30.*^9", ",", 
     RowBox[{"-", "2.16717992269906721508743677142108541282493368`30.*^6"}], ",",
      "7.433368908494649867849746714398554473200989327429674`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "11397.29898673508126715697239583101022595974`30.15051499783199"}],
       "-", 
      RowBox[{
      "3.67647058823529411764705882353`18.659144152473832*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "15196.39864898010835620929652777468030127966`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.5607524575141271241857414582618853997407984090037098039`30.\
15051499783199*^17", "-", 
      RowBox[{"450000.`18.61039348417637", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.5607522429312269027771840352353176627372132982519728782`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.150093117906951890022365435767857377626218331308`30.*^10"}], "-", 
      RowBox[{
      "1.109154330773218852013787898887233640383297905`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.131439266474333690210619652939297656243684`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "449999.9999999652777777778`12.307983518527294", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.131439266474077562923883389445359469277531`30.*^23", ",", 
     RowBox[{
     "2.150093117378316702139672498910766662199977316944`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.109154055123415871372681327313450069795172137`26.863049542412263*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "23651.65974360125929516643670454888835388916`30."}], ",", 
     "4.15674867889624572367652678780217859971232154877`30.*^9", ",", 
     RowBox[{"-", "2.29037746347774793164018252120311372120152803`30.*^6"}], ",",
      "7.373743385972930878235537647707192393971385703341468`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "12042.8430363744376866183754495515848745432`30.15051499783199"}], 
      "-", 
      RowBox[{
      "3.472222222222222222222222222222`18.61039348417637*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "16057.1240484992502488245005994021131660576`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.8320305039778222441577093351432835956583191173750368223`30.\
15051499783199*^17", "-", 
      RowBox[{"475000.`18.56427590690289", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.8320302774749438836961826530789719570039446478638747228`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.269542735568377423291095386276368488688372930473`30.*^10"}], "-", 
      RowBox[{
      "1.170774015816138419030366292707393001538746387`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.879874913274592191468717747769336725911257`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "474999.9999999671052631579`12.238390883241562", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.879874913274319520827233790841844107804515`30.*^23", ",", 
     RowBox[{
     "2.269542735039753868031375516528656281417028699714`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.17077374016633639435021474301315830692964375`26.863049548087268*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "24918.91423255672649774060160838980148952625`30."}], ",", 
     "4.61921038157891704332749023636141811862169747532`30.*^9", ",", 
     RowBox[{"-", "2.41336681066998281166104000712770502257042336`30.*^6"}], ",",
      "7.318117567041937747046022171891179284092011376719648`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "12687.19185580209310358524470320833514998836`30.15051499783199"}],
       "-", 
      RowBox[{
      "3.289473684210526315789473684211`18.56427590690289*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "16916.25580773612413811365960427778019998448`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.1328663175674553102313241972351409575195674552889962604`30.\
15051499783199*^17", "-", 
      RowBox[{"500000.`18.520521366297665", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.1328660791446627926938443992202968818248336043184613031`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.388992353229806449238704326856811106178926004087`30.*^10"}], "-", 
      RowBox[{
      "1.232393700859059787792121380608969565774154938`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.754658940169036213893074924648983361383466`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "499999.99999996875`12.172365632464459", " ", "\[ImaginaryI]"}]}], ",", 
     "4.754658940168746761717903517464025567904967`30.*^23", ",", 
     RowBox[{
     "2.388992352701193363339709700577507878466859167405`30.\
150514940045877*^10", "+", 
      RowBox[{
      "1.232393425209258623992219666319560139663443008`26.863049553194774*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "26184.02799411447994856030407522681498293091`30."}], ",", 
     "5.10549617841242571931379411475171262789891873666`30.*^9", ",", 
     RowBox[{"-", "2.53615990063450568416856833041589553139855715`30.*^6"}], ",",
      "7.266029166370311357674029384986052963411383688592431`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "13330.4144847965956889457762327196309844973`30.15051499783199"}], 
      "-", 
      RowBox[{"3.125`18.520521366297668*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "17773.88597972879425192770164362617464599639`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.4647618253878070576966740954051443843812311916922854364`30.\
15051499783199*^17", "-", 
      RowBox[{"525000.`18.478899342297048", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.4647615750451610633102537381682900169548503227285175209`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.508441970891238468911066687498909300608106341516`30.*^10"}], "-", 
      RowBox[{
      "1.294013385901982700906885063437475161220957833`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.769187098220712209024850511858246540750789`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "524999.9999999702380952381`12.10955967761914", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "5.769187098220405737626567664266710868718056`30.*^23", ",", 
     RowBox[{
     "2.50844197036263485529087059806905518879406642771`30.\
150514940045877*^10", "+", 
      RowBox[{
      "1.29401311025218231648948588159917201019991211`26.863049557815852*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "27447.11811740915815704042594164163891465577`30."}], ",", 
     "5.61555679842855089109774874020461660969742997898`30.*^9", ",", 
     RowBox[{"-", "2.6587674203251314674797671636401823262823351`30.*^6"}], ",",
      "7.2170893999659036627819148420314789439100927406569`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "13972.57270628008536109225677667315410646957`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.97619047619047619047619047619`18.478899342297048*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "18630.09694170678048145634236889753880862609`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.829216602307135041314005234681008804584011141555545642`30.\
15051499783199*^17", "-", 
      RowBox[{"550000.`18.439211489397085", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.8292163400446932684662488104531491437985202800215238851`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.627891588552673074072988820012437311484282952238`30.*^10"}], "-", 
      RowBox[{
      "1.355633070944906947781065260066510374532146752`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.937518675189651953293777112321517979491029`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "549999.9999999715909090909`12.049673522111384", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.937518675189328225445466283369658035018841`30.*^23", ",", 
     RowBox[{
     "2.627891588024078071615381838512350206196063609617`30.\
150514940045877*^10", "+", 
      RowBox[{
      "1.355632795295107272361750485207171814682492959`26.86304956201683*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "28708.28999202624738481834254888378332760768`30."}], ",", 
     "6.14934570240704123726382162313181023833310338111`30.*^9", ",", 
     RowBox[{"-", "2.78119899149569217228944901999006831520287658`30.*^6"}], ",",
      "7.170968413673642003471114481978288163496212414453483`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "14613.72211935503637042358075764983886665295`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.840909090909090909090909090909`18.439211489397085*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "19484.9628258067151605647743435331184888706`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.2277279933368311963062699167214628592671595705660381834`30.\
15051499783199*^17", "-", 
      RowBox[{"575000.`18.40128591373623", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.2277277191546486372929536637592562762112179131081985661`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.747341206214109927486702058501121684488282409302`30.*^10"}], "-", 
      RowBox[{
      "1.417252755987832354446042425217745255551497431`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.274375492826113991950771581523177362184824`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "574999.9999999728260869565`11.992447617143862", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "8.274375492825772770863699194200668491055464`30.*^23", ",", 
     RowBox[{
     "2.747341205685522787394980333337739641970975837785`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.41725248033803332682097020895463922192516215`26.86304956585251*^7", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "29967.6389571275300437778918469917483705532`30."}], ",", 
     "6.70681881022733685659786725308382397549490928971`30.*^9", ",", 
     RowBox[{"-", "2.90346332058807301554690044652318996672666923`30.*^6"}], ",",
      "7.127384120737464288449036762766158908721525158238016`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "15253.91301198880527554947975766286795494877`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.717391304347826086956521739131`18.40128591373623*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "20338.55068265174036739930634355049060659836`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.6617912243392323151038155307848373412645323149779206666`30.\
15051499783199*^17", "-", 
      RowBox[{"600000.`18.364972668682", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.6617909382373614954698869155274500499595365750598831315`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.866790823875548748120732514718067874354126856917`30.*^10"}], "-", 
      RowBox[{
      "1.478872441030758775927966937825904845815489651`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "9.795140955089823735748348269048437967847068`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "599999.9999999739583333333`11.937655558208775", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "9.795140955089464785049948670766972569896325`30.*^23", ",", 
     RowBox[{
     "2.86679082334696881519778017547390628567014077908`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.478872165380960342543775662712672842587185472`26.863049569368545*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "31225.25165635829195537524213079464875948311`30."}], ",", 
     "7.28793426640763611738802339749909021563825636117`30.*^9", ",", 
     RowBox[{"-", "3.02556832191423988352925590223402622224255967`30.*^6"}], ",",
      "7.086093539597602443741378999384127072912984319900414`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "15893.19107786125136763808824125363429368287`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.604166666666666666666666666667`18.364972668681997*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "21190.92143714833515685078432167151239157715`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.1328995026381419469351011213948556494441719068512463538`30.\
15051499783199*^17", "-", 
      RowBox[{"625000.`18.330140170257373", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.1328992046166331345359667638966074199854414440155673095`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.986240441536989299908642122535884463058394896214`30.*^10"}], "-", 
      RowBox[{
      "1.540492126073686090448805116196158180214766427`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.1515859142546269305699345411065149920452645`30.\
15051499783199*^24"}], "+", 
      RowBox[{"624999.999999975`11.885098671056578", " ", "\[ImaginaryI]"}]}],
      ",", "1.1515859142545892389413206852995005118089517`30.*^24", ",", 
     RowBox[{
     "2.986240441008415997580997203032392492391649055983`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.540491850423888204178536558793949996191135682`26.8630495726033*^7", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "32481.20716112784091399444480480384791115831`30."}], ",", 
     "7.89265223707811522904014848514882166655742937468`30.*^9", ",", 
     RowBox[{"-", "3.14752121980758344336011324930987301132773385`30.*^6"}], ",",
      "7.046885992606767579965120856360329830281952423900672`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "16531.59801055256778774040448557942259777669`30.15051499783199"}],
       "-", 
      RowBox[{"2.5`18.330140170257373*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "22042.13068073675705032053931410589679703558`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.6425441088371553846783046468723882030354450066246921389`30.\
15051499783199*^17", "-", 
      RowBox[{"650000.`18.29667231580916", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.642543798896056773352743507668531225349589930222647944`30.*^17"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "3.105690059198431383101906364462163327658191497386`30.*^10"}], "-", 
      RowBox[{
      "1.602111811116614194965605383509802134426025694`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.345323394881826965934062385482731224299386`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "649999.9999999759615384615`11.834601659927875", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.345323394881787454186821917999002560239815`30.*^24", ",", 
     RowBox[{
     "3.105690058669864201323814048299706184615712447416`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.602111535466816814120027269170943815435105762`26.863049575589226*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "33735.57790956222374263547021751982786908348`30."}], ",", 
     "8.52093473305739915536478849863731996337516858512`30.*^9", ",", 
     RowBox[{"-", "3.26932863403352459400349924331068069186463685`30.*^6"}], ",",
      "7.009577708499321620565570245815113922967389601052522`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "17169.17200013740896700556452245705696388848`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.403846153846153846153846153846`18.296672315809165*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "22892.22933351654528934075269660940928518464`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.1922144809365147620516276363464877087256564795550025343`30.\
15051499783199*^17", "-", 
      RowBox[{"675000.`18.264466146585015", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "5.1922141590758726338493534569015650885734878886454082009`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "3.225139676859874827544374725595964215276235709113`30.*^10"}], "-", 
      RowBox[{
      "1.663731496159543001701038618773126639581269398`26.863049650237425*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.5624628255493007037026473455743428626726834`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "674999.9999999768518518519`11.786009077351437", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.5624628255492593483130420794715836067133288`30.*^24", ",", 
     RowBox[{
     "3.225139676331313312941830731400587886785749898421`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.66373122050974608922305559220231863332315103`26.863049578353976*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "34988.43049731767963358036126753326070307218`30."}], ",", 
     "9.17274545477986982348427363208389149613969681847`30.*^9", ",", 
     RowBox[{"-", "3.39099665174253484730837465060955345539418609`30.*^6"}], ",",
      "6.974007496783049113185872099439514715645519197596195`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "17805.94815135978999331833894494680284199471`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.314814814814814814814814814815`18.264466146585015*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "23741.26420181305332442445192659573712265961`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.7833982916669943474622925216041683015487974796689129017`30.\
15051499783199*^17", "-", 
      RowBox[{"700000.`18.233429935475773", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "5.7833979578868532166331322574380449419686950100178351982`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "3.344589294521319487387918193165052623446286715978`30.*^10"}], "-", 
      RowBox[{
      "1.725351181202472435417394146848665922365070634`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.8048063142322605870360221220807484363088695`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "699999.9999999776785714286`11.73918243613284", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.8048063142322173645148893530816656080222584`30.*^24", ",", 
     RowBox[{
     "3.344589293992763235162704412463907642320193618458`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.725350905552675958220313926490157565571465105`26.863049580921246*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "36239.82634825859339060672071800861210095631`30."}], ",", 
     "9.84804965564907779850761595588011773436862149001`30.*^9", ",", 
     RowBox[{"-", "3.51253088850683812547021000112790661948225906`30.*^6"}], ",",
      "6.940033249886988360045076932066198366478946305523559`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "18441.95883822383401614251441838063871667346`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.232142857142857142857142857143`18.233429935475776*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "24589.27845096511202152335255784085162223128`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.4175815198196824999315603116256225577318316220211715228`30.\
15051499783199*^17", "-", 
      RowBox[{"725000.`18.20348161036562", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "6.4175811741200852413060018151443897720454766958902056546`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "3.464038912182765236901391066503709153490550711587`30.*^10"}], "-", 
      RowBox[{
      "1.786970866245402431254576558135156385091716555`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.0742217129926369880106404559915278601891075`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "724999.999999978448275862`11.693997828250168", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.0742217129925918749019734110947941651543899`30.*^24", ",", 
     RowBox[{
     "3.464038911654213884130967126100404489649417164959`30.\
150514940045866*^10", "+", 
      RowBox[{
      "1.7869705905956063596744681329052051521503964`26.863049583311454*^7", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "37489.82228689692680477109872071271091079086`30."}], ",", 
     "1.054681402103475728842225558450279494439217300584`30.*^10", ",", 
     RowBox[{"-", "3.6339365404283820865763942680838599287251619`30.*^6"}], ",",
      "6.907529091138634125877069660756059799425969939400855`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "19077.23400659834274652663588473728465437524`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.155172413793103448275862068966`18.20348161036562*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "25436.31200879779032870218117964971287250032`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.096248516236369301883735693380888313912001233174075354`30.\
15051499783199*^17", "-", 
      RowBox[{"750000.`18.174547444797398", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "7.0962481586173572658176403035501074056923394406489147171`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "3.583488529844211967117800405034976993221606397067`30.*^10"}], "-", 
      RowBox[{
      "1.848590551288332933000503164311502909766922693`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.3726425452517572667274315773789368595782671`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "749999.9999999791666666667`11.650343947497758", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.3726425452517102396070662035119539127101411`30.*^24", ",", 
     RowBox[{
     "3.583488529315665187171879968985832844219686807227`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.848590275638537240339828624207450245529826555`26.86304958554232*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "38738.47102988011568496331605180498054146`30."}], ",", 
     "1.126900656063435445407735171216119499926720795773`30.*^10", ",", 
     RowBox[{"-", "3.75521842888759271458023101271144410135210799`30.*^6"}], ",",
      "6.876383031445194578014928571208519792641291459127772`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "19711.80143398991472745482137050246753864445`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.083333333333333333333333333333`18.174547444797398*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "26282.40191198655296993976182733662338485926`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.8208820650311975673276692211593783894774185211970413629`30.\
15051499783199*^17", "-", 
      RowBox[{"775000.`18.146560963343333", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "7.8208816954928106830190065844277327193401470525426137156`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "3.702938147505659583130410421804732467508473931461`30.*^10"}], "-", 
      RowBox[{
      "1.91021023633126389169626323683997749039566709`26.863049650237418*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.7020679358447141480064392776987868911829661`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "774999.9999999798387096774`11.608120436410392", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.7020679358446651834808360613114442111768186`30.*^24", ",", 
     RowBox[{
     "3.702938146977117080988089702751286215764212964176`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.910209960681468553841117372804941338632819453`26.86304958762926*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "39985.82161029658455497442720038354169884036`30."}], ",", 
     "1.201459651231827813607225611017476458609688379505`30.*^10", ",", 
     RowBox[{"-", "3.87638103918332145227751488620651929852536265`30.*^6"}], ",",
      "6.84649503021415903316180084379438950511086379634041`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "20345.68695377522780262140796347392921300057`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.016129032258064516129032258065`18.146560963343333*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "27127.58260503363707016187728463190561733409`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "8.5929634405361937055050311328607678565379321213322841604`30.\
15051499783199*^17", "-", 
      RowBox[{"800000.`18.119462020768818", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "8.5929630590784705741966671835961546101212654740750382216`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "3.822387765167108001895827303228117360611545953935`30.*^10"}], "-", 
      RowBox[{
      "1.971829921374195264502809888250068121732305535`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.0645625436588531968581573449019255509065363`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "799999.99999998046875`11.56723649567071", " ", "\[ImaginaryI]"}]}], ",",
      "3.0645625436588022715632683879491954247986286`30.*^24", ",", 
     RowBox[{
     "3.822387764638569510194412243832088924105513200286`30.\
150514940045866*^10", "+", 
      RowBox[{
      "1.971829645724400259599966104558029128281296391`26.86304958958576*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "41231.91974585665329124676784989952806883777`30."}], ",", 
     "1.278355425589595520221356869524697495590386532554`30.*^10", ",", 
     RowBox[{"-", "3.9974285540683875076697706814366434215194638`30.*^6"}], ",",
      "6.817775380139377001329997144582224585711800795273018`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "20978.91464974656666383064241421085902475081`30.15051499783199"}],
       "-", 
      RowBox[{"1.953125`18.119462020768818*^-8", " ", "\[ImaginaryI]"}]}], ",",
      "27971.88619966208888510752321894781203300108`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "9.4139724603981079764200518394142972758136215404667516307`30.\
15051499783199*^17", "-", 
      RowBox[{"825000.`18.093196022893025", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "9.4139720670210859557642557539573376853636876164190801078`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "3.941837382828557150436523152518438089002076601935`30.*^10"}], "-", 
      RowBox[{
      "2.033449606417127013773707975007082435530665842`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.4622564966788842259056606137659041573778569`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "824999.9999999810606060606`11.527609707520204", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.4622564966788313165058734756961342721848671`30.*^24", ",", 
     RowBox[{
     "3.941837382300022426119019155162715747011137668323`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.033449330767332321956596639164807335293505489`26.863049591423692*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "42476.80815989733931142863781554782157045152`30."}], ",", 
     "1.357585123549550533540027812088618208152380215014`30.*^10", ",", 
     RowBox[{"-", "4.11836488299369916969776639699425419504423788`30.*^6"}], ",",
      "6.790143353443300298256945383919738996749786304883212`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "21611.50702570731858682289219332942441646837`30.15051499783199"}],
       "-", 
      RowBox[{
      "1.893939393939393939393939393939`18.09319602289302*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "28815.34270094309144909718959110589922195783`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.02853875351992068108040452973263730196214340799738429364`30.\
15051499783199*^18", "-", 
      RowBox[{"850000.`18.0677132637598", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.02853871299029220914696421288477301680485079031817574114`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.061287000490006964360561590158023843684113643797`30.*^10"}], "-", 
      RowBox[{
      "2.09506929146005910629151472340393893039706667`26.863049650237418*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.8973453292785817749597874864021581106680374`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "849999.9999999816176470588`11.489165034829389", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.8973453292785268581469383828641033242875332`30.*^24", ",", 
     RowBox[{
     "4.06128699996147578581617946286700305357592070669`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.095069015810264709446498817537471018279524726`26.863049593153505*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "43720.52686250446103623052698147374994678778`30."}], ",", 
     "1.439145988945713392823687043709572147598346833684`30.*^10", ",", 
     RowBox[{"-", "4.23919368772370416423560228370485727051342722`30.*^6"}], ",",
      "6.763526060698459766981189686445406984590433044112747`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "22243.48515397752337976653394750513196284912`30.15051499783199"}],
       "-", 
      RowBox[{
      "1.838235294117647058823529411765`18.0677132637598*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "29657.98020530336450635537859667350928379883`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.12086857149283479016747021176050521643935796668786692467`30.\
15051499783199*^18", "-", 
      RowBox[{"875000.`18.042968358885293", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.12086852977128355771176495817326826566882622154187641011`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.180736618151457386635084680002651908118385102905`30.*^10"}], "-", 
      RowBox[{
      "2.156688976502991512635066533871508276525675974`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.3720899216142962197447086724482436250680124`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "874999.9999999821428571429`11.451833965266637", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "4.3720899216142392722371585366750589555740195`30.*^24", ",", 
     RowBox[{
     "4.180736617622929551248245283291322177533512439391`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.156688700853197394200886013047790359868848566`26.863049594784478*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "44963.11339773622554984199337398522682147969`30."}], ",", 
     "1.523035358680953189560907466971555964443126543471`30.*^10", ",", 
     RowBox[{"-", "4.35991840486705632356720693371585694021473214`30.*^6"}], ",",
      "6.737857483641900142014103055486212469290497607455542`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "22874.86880597622020749939207674500441712975`30.15051499783199"}],
       "-", 
      RowBox[{
      "1.785714285714285714285714285714`18.04296835888529*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "30499.82507463496027666585610232667255617301`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.21853427325893092421710180361312982999877869248033564355`30.\
15051499783199*^18", "-", 
      RowBox[{"900000.`18.018919758339905", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.21853423034546033723566698113767982511875029486679496152`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.300186235812908366564218701035235423158871444488`30.*^10"}], "-", 
      RowBox[{
      "2.218308661545924206652217984570564402977976382`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.8888164409888855024426181335147157781401589`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "899999.9999999826388888889`11.415553776033693", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "4.8888164409888265009843858252544715267540143`30.*^24", ",", 
     RowBox[{
     "4.300186235284383688603975350184043096266478176141`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.218308385896130351448140402750520088821993428`26.863049596324835*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "46204.60306188902340893137670810832740854951`30."}], ",", 
     "1.609250656953757265919351424971769874160073242274`30.*^10", ",", 
     RowBox[{"-", "4.48054226577163281816101032838523157443256344`30.*^6"}], ",",
      "6.713077651291253367954495438564882392657657792482615`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "23505.67656749480949492866133512981925151965`30.15051499783199"}],
       "-", 
      RowBox[{
      "1.736111111111111111111111111111`18.0189197583399*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "31340.9020899930793265715484468397590020262`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.32168330451997230515703929130207449212798316137536143141`30.\
15051499783199*^18", "-", 
      RowBox[{"925000.`17.995529326538147", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.32168326041458567213254227814904369257052643406584978669`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.419635853474359858932724929105399622540203894291`30.*^10"}], "-", 
      RowBox[{
      "2.279928346588857165018082618185040814052046993`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.4499162850664743515307767658016091290395485`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "924999.9999999831081081081`11.38026689934261", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "5.449916285066413272890724378821019248604194`30.*^24", ",", 
     RowBox[{
     "4.419635852945838167727396485524983475709698274671`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.279928070939063559094043126707954892068978837`26.863049597781927*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "47445.0290969086134699909356721271859136953`30."}], ",", 
     "1.697789389996449681504349332720114951699002504814`30.*^10", ",", 
     RowBox[{"-", "4.60106831415696768632042800729471005934436371`30.*^6"}], ",",
      "6.689131934778509101924143473597541946737800246460603`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "24135.92594083221886700217843867922739459429`30.15051499783199"}],
       "-", 
      RowBox[{
      "1.689189189189189189189189189189`17.99552932653815*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "32181.23458777629182266957125157230319279238`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.43046298724051110707395562693927458939037411625982125706`30.\
15051499783199*^18", "-", 
      RowBox[{"950000.`17.97276197806111", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.43046294194321164433192280162249240970017514792546617435`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.539085471135811823284863453131230241709157759561`30.*^10"}], "-", 
      RowBox[{
      "2.341548031631790366863025183432141171488274369`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.0578460268288820250578054612915460151612908`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "949999.999999983552631579`11.345920372510985", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.0578460268288188460288712528491058461927062`30.*^24", ",", 
     RowBox[{
     "4.539085470607292961636848835672108167654776717951`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.341547755981996997370279826004615451143765122`26.863049599162338*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "48684.42286237314830152752811745588739838221`30."}], ",", 
     "1.78864914126673004518728080878050771529727963721`30.*^10", ",", 
     RowBox[{"-", "4.72149942179569283072687258795456435394588731`30.*^6"}], ",",
      "6.665970441078989041231166393001221185791973784986089`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "24765.63343560441667371806833343619441465329`30.15051499783199"}],
       "-", 
      RowBox[{
      "1.644736842105263157894736842105`17.972761978061108*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "33020.84458080588889829075777791492588620439`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.54502052329076425548531442450987656289996873085898075294`30.\
15051499783199*^18", "-", 
      RowBox[{"975000.`17.950585360777616", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.54502047680155509212319870854365672359279330239521457045`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.658535088797264223314201019577676017605146777569`30.*^10"}], "-", 
      RowBox[{
      "2.403167716674723793457885839417048248643415683`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.7151273611738216250061684879320721672872397`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "974999.9999999839743589744`11.312465359484767", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.7151273611737563224046434475537608319373032`30.*^24", ",", 
     RowBox[{
     "4.658535088268748046118022330486128095429521540475`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.403167441024930648536055591485367316861324585`26.863049600471953*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "49922.81398892426594844428235496035223946488`30."}], ",", 
     "1.881827567042389161471393907542108473774793417111`30.*^10", ",", 
     RowBox[{"-", "4.84183830250558624611995744052828861137278325`30.*^6"}], ",",
      "6.643547489552439385634927911325518597297265948986727`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "25394.8146497495768488710457677494504092697`30.15051499783199"}], 
      "-", 
      RowBox[{
      "1.602564102564102564102564102564`17.950585360777616*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "33859.75286633276913182806102366593387902627`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.66550299788877011063718576103397515348183905119359008695`30.\
15051499783199*^18", "-", 
      RowBox[{"1.`17.92896957907836*^6", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.66550295020765429307001991557654869334054216430575711895`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.777984706458717026344947700263190813473643311859`30.*^10"}], "-", 
      RowBox[{
      "2.464787401717657427946420729334426541538552391`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "7.4243470530632234111309191791831440335006963`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "999999.999999984375`11.27985673293645", " ", "\[ImaginaryI]"}]}], ",", 
     "7.4243470530631559617957636820855409913062223`30.*^24", ",", 
     RowBox[{
     "4.777984705930203399378038088734925802865301702276`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.464787126067864496624655098742485542419812732`26.86304960171609*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "51160.23051557246564654184020213837262945396`30."}], ",", 
     "1.977322392375766514918225854565799122989278894549`30.*^10", ",", 
     RowBox[{"-", "4.96208752467293417144109438201669076430488157`30.*^6"}], ",",
      "6.62182115817024097480143480651322619628063764702987`30.*^-7", ",", 
     RowBox[{
      RowBox[{
      "-", "26023.48434201203297870602751615586177315374`30.15051499783199"}],
       "-", 
      RowBox[{"1.5625`17.928969579078363*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "34697.97912268271063827470335487448236420498`30."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9644190888671207`*^9, 3.9644266523796825`*^9, 
  3.965730818955406*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"05cad825-55d2-1c4d-8595-3eeea50fd07b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumcoords", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", " ", "100000"}], ",", 
      RowBox[{"sums", "[", 
       RowBox[{"[", "\[Lambda]", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "1", ",", "40"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.964418415623005*^9, 3.9644184311638317`*^9}, {
   3.964418465107069*^9, 3.964418466325775*^9}, 3.96441850243548*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"16b2bd7f-66d5-fc41-9bb9-acde39578f63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100000", ",", 
     RowBox[{"7.28225194596592236117028231662328700134`12.104189683456282", "-", 
      RowBox[{
      "2.75650235178934585800054547179586195819`12.065058035547999", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"200000", ",", 
     RowBox[{"7.28221929530574824796148041568765188134`10.913484010496168", "-", 
      RowBox[{
      "2.7565001008577536551967609119470790689`10.874353955443885", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"300000", ",", 
     RowBox[{"7.2822087045781789411`10.21659712685322", "-", 
      RowBox[{
      "2.75649935051286226995382956678987221908`10.177467585218746", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"400000", ",", 
     RowBox[{"7.2822034937035329382`9.721995628646352", "-", 
      RowBox[{
      "2.7564989753146469179`9.682866338670685", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"500000", ",", 
     RowBox[{"7.2822004028001543201`9.338270114580705", "-", 
      RowBox[{
      "2.7564987501751020609`9.299140973471001", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"600000", ",", 
     RowBox[{"7.2821983604449144241`9.024691831989253", "-", 
      RowBox[{
      "2.7564986000648924681`8.985562789032057", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"700000", ",", 
     RowBox[{"7.2821969121718675515`8.759529958296952", "-", 
      RowBox[{
      "2.7564984928285887456`8.720400984816836", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"800000", ",", 
     RowBox[{"7.282195832600181659`8.529810852065536", "-", 
      RowBox[{
      "2.7564984123884761939`8.490681930295512", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"900000", ",", 
     RowBox[{"7.2821949973656167769`8.327165043354732", "-", 
      RowBox[{
      "2.75649834981249109`8.288036161537478", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000", ",", 
     RowBox[{"7.2821943322814656535`8.14587722056984", "-", 
      RowBox[{
      "2.7564982997413951999`8.106748370528065", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1100000", ",", 
     RowBox[{"7.2821937903766442896`7.981870454974309", "-", 
      RowBox[{
      "2.756498258764764193`7.942741630794679", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1200000", ",", 
     RowBox[{"7.2821933404775705572`7.832134214140336", "-", 
      RowBox[{
      "2.7564982246089818484`7.7930054114104585", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1300000", ",", 
     RowBox[{"7.2821929610895295207`7.694382077670023", "-", 
      RowBox[{
      "2.7564981957000061672`7.655253293011377", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1400000", ",", 
     RowBox[{"7.2821926369153268518`7.56683664255944", "-", 
      RowBox[{
      "2.7564981709135214359`7.527707873328705", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1500000", ",", 
     RowBox[{"7.2821923567745821501`7.448088805043853", "-", 
      RowBox[{
      "2.7564981494250294645`7.408960049134569", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1600000", ",", 
     RowBox[{"7.2821921123078851082`7.337002542863827", "-", 
      RowBox[{
      "2.7564981306161566106`7.2978737985706434", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1700000", ",", 
     RowBox[{"7.2821918971410319021`7.232648610232669", "-", 
      RowBox[{
      "2.7564981140140289122`7.193519876155879", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1800000", ",", 
     RowBox[{"7.2821917063295230322`7.134257210663496", "-", 
      RowBox[{
      "2.7564980992508555102`7.09512848564033", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1900000", ",", 
     RowBox[{"7.2821915359795444805`7.041183480758619", "-", 
      RowBox[{
      "2.7564980860362751997`7.002054763812776", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2000000", ",", 
     RowBox[{"7.2821913829833468999`6.952881836396865", "-", 
      RowBox[{
      "2.7564980741379990171`6.913753126700792", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2100000", ",", 
     RowBox[{"7.2821912448306935624`6.868886583517215", "-", 
      RowBox[{
      "2.7564980633679835156`6.829757880363428", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2200000", ",", 
     RowBox[{"7.2821911194720477965`6.788797042876752", "-", 
      RowBox[{
      "2.7564980535723749659`6.749668345655759", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2300000", ",", 
     RowBox[{"7.282191005217670969`6.712265983598552", "-", 
      RowBox[{
      "2.7564980446240768091`6.6731372917816305", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2400000", ",", 
     RowBox[{"7.2821909006621022012`6.638990519791115", "-", 
      RowBox[{
      "2.756498036417175246`6.599861832916651", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2500000", ",", 
     RowBox[{"7.2821908046268755334`6.568704866443798", "-", 
      RowBox[{
      "2.7564980288627026855`6.529576184106446", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2600000", ",", 
     RowBox[{"7.2821907161165385142`6.501174516731023", "-", 
      RowBox[{
      "2.756498021885378858`6.46204583857295", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2700000", ",", 
     RowBox[{"7.282190634284505427`6.43619151863553", "-", 
      RowBox[{
      "2.7564980154210761265`6.3970628443392705", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2800000", ",", 
     RowBox[{"7.2821905584062734266`6.373570610861533", "-", 
      RowBox[{
      "2.756498009414827945`6.334441940144196", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2900000", ",", 
     RowBox[{"7.2821904878582148654`6.313146037012516", "-", 
      RowBox[{
      "2.7564980038192493601`6.274017369620921", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3000000", ",", 
     RowBox[{"7.2821904221006377516`6.254768899995675", "-", 
      RowBox[{
      "2.756497998593273412`6.215640235702351", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3100000", ",", 
     RowBox[{"7.2821903606641454117`6.198304950318812", "-", 
      RowBox[{
      "2.7564979937011321037`6.1591762889186645", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3200000", ",", 
     RowBox[{"7.2821903031385697916`6.143632725590075", "-", 
      RowBox[{
      "2.7564979891115284378`6.104504066897526", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3300000", ",", 
     RowBox[{"7.2821902491639295401`6.0906419763519475", "-", 
      RowBox[{
      "2.7564979847969589921`6.051513320198564", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3400000", ",", 
     RowBox[{"7.2821901984229937711`6.039232326942987", "-", 
      RowBox[{
      "2.7564979807331560413`6.000103673175415", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3500000", ",", 
     RowBox[{"7.2821901506351241422`5.989312130496158", "-", 
      RowBox[{
      "2.7564979768986275194`5.950183478974417", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3600000", ",", 
     RowBox[{"7.2821901055511714318`5.9407974852495515", "-", 
      RowBox[{
      "2.756497973274262998`5.901668835845486", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3700000", ",", 
     RowBox[{"7.2821900629491630627`5.893611385642996", "-", 
      RowBox[{
      "2.7564979698430241787`5.854482738239032", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3800000", ",", 
     RowBox[{"7.2821900226307157887`5.84768298662806", "-", 
      RowBox[{
      "2.7564979665896642956`5.8085543411160305", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3900000", ",", 
     RowBox[{"7.2821899844179855978`5.802946963542151", "-", 
      RowBox[{
      "2.7564979635005003537`5.763818319822343", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4000000", ",", 
     RowBox[{"7.2821899481510821659`5.7593429530269855", "-", 
      RowBox[{
      "2.7564979605632176563`5.720214311007284", " ", "\[ImaginaryI]"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.964418435190462*^9, 3.9644184668903866`*^9, 
  3.9644185037146664`*^9, 3.9644266525657406`*^9, 3.9657308268821716`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"7bcc3419-9d6f-1c4b-b8fc-18f33e5ddbd1"]
}, Open  ]],

Cell[TextData[{
 "The number of digits of precision decreases as \[Lambda] increases. This \
can be improved but at the cost of computing time. To the order that we work \
in in the paper going up to \[Lambda] = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "6"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a3d48c81-ca86-9a40-9124-6d6af59b082e"],
 " is sufficient. "
}], "Text",
 CellChangeTimes->{
  3.965717789174534*^9, {3.965790356943739*^9, 
   3.965790357363804*^9}},ExpressionUUID->"b33ef602-d96b-7a43-b4fa-\
85d7ebdf862c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Resumscoords", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sumcoords", "[", 
        RowBox[{"[", 
         RowBox[{"\[Lambda]", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"sumcoords", "[", 
         RowBox[{"[", 
          RowBox[{"\[Lambda]", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Imsumscoords", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sumcoords", "[", 
        RowBox[{"[", 
         RowBox[{"\[Lambda]", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"sumcoords", "[", 
         RowBox[{"[", 
          RowBox[{"\[Lambda]", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xLab", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Spacer", "[", "14", "]"}], ",", 
        RowBox[{"Overscript", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\[Lambda]", ",", "16", ",", 
            RowBox[{"FontSlant", "->", "\"\<Plain\>\""}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Tilde]\>\"", ",", "12", ",", 
            RowBox[{"FontSlant", "->", "\"\<Plain\>\""}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], "]"}]}],
        "}"}], "]"}], ",", "14", ",", 
     RowBox[{"FontSlant", "->", "\"\<Plain\>\""}], ",", 
     RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"yLab", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Re\>\"", ",", 
          RowBox[{"FontSlant", "->", "\"\<Plain\>\""}]}], "]"}], 
        ",", "\"\< \>\"", ",", 
        RowBox[{"Subscript", "[", 
         RowBox[{"\"\<\[ScriptCapitalF]\>\"", ",", "\"\<annulus\>\""}], 
         "]"}]}], "}"}], "]"}], ",", "14"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Resumscoords", ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"xLab", ",", "yLab"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yLab", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Im\>\"", ",", 
          RowBox[{"FontSlant", "->", "\"\<Plain\>\""}]}], "]"}], 
        ",", "\"\< \>\"", ",", 
        RowBox[{"Subscript", "[", 
         RowBox[{"\"\<\[ScriptCapitalF]\>\"", ",", "\"\<annulus\>\""}], 
         "]"}]}], "}"}], "]"}], ",", "14"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Imsumscoords", ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"xLab", ",", "yLab"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9644181625953617`*^9, 3.96441817558062*^9}, {
  3.964418241456505*^9, 3.9644183837818146`*^9}, {3.964444661403204*^9, 
  3.9644446661586323`*^9}, {3.9644447000608425`*^9, 3.9644447620893803`*^9}, {
  3.964444810662737*^9, 3.9644448734703503`*^9}, {3.9644498160530777`*^9, 
  3.964449816958845*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"e1852047-4028-bc43-9843-a277f5b7db24"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[
          NCache[
           Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[2], 
         LineBox[{{100000., 7.282251945965922}, {200000., 
          7.282219295305748}, {300000., 7.282208704578179}, {400000., 
          7.282203493703533}, {500000., 7.282200402800155}, {600000., 
          7.282198360444914}, {700000., 7.282196912171868}, {800000., 
          7.282195832600181}, {900000., 7.282194997365616}, {1.*^6, 
          7.282194332281466}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             
             Line[{{100000., 7.282251945965922}, {200000., 
              7.282219295305748}, {300000., 7.282208704578179}, {400000., 
              7.282203493703533}, {500000., 7.282200402800155}, {600000., 
              7.282198360444914}, {700000., 7.282196912171868}, {800000., 
              7.282195832600181}, {900000., 7.282194997365616}, {1.*^6, 
              7.282194332281466}}]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{81250.00000000017, 1.*^6}, {7.282191131521236, 
             7.282251945965922}}, "Frame" -> {{False, False}, {False, False}},
             "AxesOrigin" -> {81250.00000000017, 7.282191131521236}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[7, 360]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{81250.00000000017, 1.*^6}, {7.282191131521236, 
            7.282251945965922}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {81250.00000000017, 7.282191131521236}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[7, 360]], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[{{100000., 7.282251945965922}, {200000., 7.282219295305748}, {
          300000., 7.282208704578179}, {400000., 7.282203493703533}, {500000.,
           7.282200402800155}, {600000., 7.282198360444914}, {700000., 
          7.282196912171868}, {800000., 7.282195832600181}, {900000., 
          7.282194997365616}, {1.*^6, 7.282194332281466}}]}, 
        "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{81250.00000000017, 1.*^6}, {7.282191131521236, 
         7.282251945965922}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {81250.00000000017, 7.282191131521236}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox[
       TemplateBox[{
         TemplateBox[{14}, "Spacer1"], 
         OverscriptBox[
          StyleBox[
          "\[Lambda]", 16, FontSlant -> "Plain", FontFamily -> "Times", 
           StripOnInput -> False], 
          StyleBox[
          "\"\[Tilde]\"", 12, FontSlant -> "Plain", FontFamily -> "Times", 
           StripOnInput -> False]]}, "RowDefault"], 14, FontSlant -> "Plain", 
       FontFamily -> "Times", StripOnInput -> False], HoldForm], 
     TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox[
       TemplateBox[{
         StyleBox["\"Re\"", FontSlant -> "Plain", StripOnInput -> False], 
         "\" \"", 
         SubscriptBox["\"\[ScriptCapitalF]\"", "\"annulus\""]}, "RowDefault"],
        14, StripOnInput -> False], HoldForm], TraditionalForm]},
  AxesOrigin->{81250.00000000017, 7.282191131521236},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{81250.00000000017, 1.*^6}, {7.282191131521236, 
   7.282251945965922}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9644182940730953`*^9, 3.964418314971678*^9}, {
   3.964418366602854*^9, 3.964418384460266*^9}, 3.9644266527507114`*^9, 
   3.964444628154295*^9, {3.964444721096113*^9, 3.964444764365242*^9}, {
   3.9644448166701145`*^9, 3.9644448738778706`*^9}, 3.964449817765335*^9, 
   3.9657308333479004`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"4e37cf5c-3d5d-3742-aaa6-78f777537f9b"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[
          NCache[
           Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[2], 
         LineBox[{{100000., -2.756502351789346}, {
          200000., -2.7565001008577537`}, {300000., -2.756499350512862}, {
          400000., -2.756498975314647}, {500000., -2.756498750175102}, {
          600000., -2.7564986000648926`}, {700000., -2.7564984928285887`}, {
          800000., -2.7564984123884764`}, {900000., -2.756498349812491}, {
          1.*^6, -2.7564982997413954`}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             
             Line[{{100000., -2.756502351789346}, {
              200000., -2.7565001008577537`}, {300000., -2.756499350512862}, {
              400000., -2.756498975314647}, {500000., -2.756498750175102}, {
              600000., -2.7564986000648926`}, {
              700000., -2.7564984928285887`}, {
              800000., -2.7564984123884764`}, {900000., -2.756498349812491}, {
              1.*^6, -2.7564982997413954`}}]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{81250.00000000017, 
             1.*^6}, {-2.756502351789346, -2.7564982997413954`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {81250.00000000017, -2.7564980746276264`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[7, 360]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{81250.00000000017, 
            1.*^6}, {-2.756502351789346, -2.7564982997413954`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {81250.00000000017, -2.7564980746276264`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[7, 360]], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[{{100000., -2.756502351789346}, {
          200000., -2.7565001008577537`}, {300000., -2.756499350512862}, {
          400000., -2.756498975314647}, {500000., -2.756498750175102}, {
          600000., -2.7564986000648926`}, {700000., -2.7564984928285887`}, {
          800000., -2.7564984123884764`}, {900000., -2.756498349812491}, {
          1.*^6, -2.7564982997413954`}}]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{81250.00000000017, 
         1.*^6}, {-2.756502351789346, -2.7564982997413954`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {81250.00000000017, -2.7564980746276264`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox[
       TemplateBox[{
         TemplateBox[{14}, "Spacer1"], 
         OverscriptBox[
          StyleBox[
          "\[Lambda]", 16, FontSlant -> "Plain", FontFamily -> "Times", 
           StripOnInput -> False], 
          StyleBox[
          "\"\[Tilde]\"", 12, FontSlant -> "Plain", FontFamily -> "Times", 
           StripOnInput -> False]]}, "RowDefault"], 14, FontSlant -> "Plain", 
       FontFamily -> "Times", StripOnInput -> False], HoldForm], 
     TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox[
       TemplateBox[{
         StyleBox["\"Im\"", FontSlant -> "Plain", StripOnInput -> False], 
         "\" \"", 
         SubscriptBox["\"\[ScriptCapitalF]\"", "\"annulus\""]}, "RowDefault"],
        14, StripOnInput -> False], HoldForm], TraditionalForm]},
  AxesOrigin->{81250.00000000017, -2.7564980746276264`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{81250.00000000017, 
   1.*^6}, {-2.756502351789346, -2.7564982997413954`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9644182940730953`*^9, 3.964418314971678*^9}, {
   3.964418366602854*^9, 3.964418384460266*^9}, 3.9644266527507114`*^9, 
   3.964444628154295*^9, {3.964444721096113*^9, 3.964444764365242*^9}, {
   3.9644448166701145`*^9, 3.9644448738778706`*^9}, 3.964449817765335*^9, 
   3.9657308334016647`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"f5a2dda0-e60f-7d40-8ee3-03fc1e2af0ea"]
}, Open  ]],

Cell[TextData[{
 "Explicit evaluation of F with \[Alpha] = 5 \[Lambda] and with \[Lambda] in \
the range ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", " ", 
      RowBox[{"10", "^", "5"}]}], ",", 
     RowBox[{"4", " ", 
      SuperscriptBox["10", "6"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9d3b1cc2-d72f-5a40-92bf-be4e6938e6df"],
 "] and steps of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "5"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "577aec57-ca48-e444-b154-12f71f54ba17"],
 " "
}], "Text",
 CellChangeTimes->{{3.965717820019003*^9, 
  3.965717825196377*^9}},ExpressionUUID->"cdb1aeb6-e182-584f-bb16-\
e85a379eea1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"set", " ", "up", " ", "the", " ", "\[Lambda]", " ", "grid"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"lams", "=", 
     RowBox[{"Range", "[", 
      RowBox[{"100000", ",", "4000000", ",", "100000"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"Length", "[", "lams", "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"storage", " ", "for", " ", "results", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"each", " ", "entry", " ", "is", " ", "your", " ", "12"}], "-", 
       RowBox[{"term", " ", "vector"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"Null", ",", "n"}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "=", 
            RowBox[{"lams", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Fa", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}]}], "]"}], ",", 
                 RowBox[{"Fb", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}]}], "]"}], ",", 
                 RowBox[{"Fbcor", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}]}], "]"}], ",", 
                 RowBox[{"Fc", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}]}], "]"}], ",", 
                 RowBox[{"Fd", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}], ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fdcor", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}], ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Feg", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}]}], "]"}], ",", 
                 RowBox[{"Ff", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}], ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fjac", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}]}], "]"}], ",", 
                 RowBox[{"Fcor1", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}], ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fcor2", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}]}], "]"}], ",", 
                 RowBox[{"Fcor3", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"5", " ", "\[Lambda]"}]}], "]"}]}], "}"}], ",", 
               "30"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"g", " ", "\[Eta]"}], ")"}]}]}], ";"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<Progress: \>\"", ",", 
         RowBox[{"ProgressIndicator", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"Spacer", "[", "10", "]"}], ",", 
         RowBox[{"NumberForm", "[", 
          RowBox[{
           RowBox[{"100.", " ", 
            RowBox[{"i", "/", "n"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", "\"\<%  \>\"", ",", 
         RowBox[{"Spacer", "[", "10", "]"}], ",", "\"\<\[Lambda] = \>\"", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"1", "<=", "i", "<=", "n"}], ",", 
           RowBox[{"lams", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<-\>\""}], "]"}]}], 
        "}"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sums", "=", 
     RowBox[{"Total", "/@", "res"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9644100913061943`*^9, 3.9644101147445126`*^9}, {
  3.964419115061989*^9, 3.9644191422326984`*^9}, {3.964427006184307*^9, 
  3.964427041923767*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"7fe65f2b-d240-e04f-9142-757741492f0c"],

Cell[CellGroupData[{

Cell[BoxData["res"], "Input",
 CellChangeTimes->{{3.964419087803486*^9, 3.9644190880334835`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"e456d7d6-970e-cf49-8b97-df459999a303"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.0225575213791404443473653935284351968361799207527902`30.\
15051499783199*^14", "-", 
      RowBox[{"25000.`19.70195970133383", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "7.0225455984541931465423587512024400606791230243359145`30.*^14"}], 
     ",", 
     RowBox[{
      RowBox[{
      "-", "1.19449617661938258528165693068056254751050648362`30.*^9"}], "-", 
      RowBox[{
      "616196.8504318406320851708497220477329358649`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.095643522240186730857225640723532368233453203364996344785`30.\
15051499783199*^19"}], "+", 
      RowBox[{
      "24999.99999937500000000000000000000000008838`14.64020362998812", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "8.095643522119501983711525279731014671710745047797244900714`30.*^19", ",", 
     RowBox[{
     "1.19449617129545733576557223818666774381729283427`30.\
150514940046367*^9", "+", 
      RowBox[{
      "616194.09393073884273284856590221249014376751`26.86304770939202", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1376.6199178091839964308171833834054126539`30."}], ",", 
     "1.468341274865309992006988392672706726469726567`30.*^7", ",", 
     RowBox[{"-", "132898.9266685772387550388360582974481744587`30."}], ",", 
     "4.25700090947677396487486082246199121159942075817036`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "17556.39380344785111086841348382108799209045`30.15051499783199"}],
       "-", 
      RowBox[{"6.25`19.70195970133383*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "23408.52507126380148115788464509478398945393`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.46950054640848067341791248655034635694178760416276375`30.\
15051499783199*^15", "-", 
      RowBox[{"50000.`19.11153733211285", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "5.46949816200426161033670312591267514712651084509187814`30.*^15"}],
      ",", 
     RowBox[{
      RowBox[{
      "-", "2.38899235323159819350362623375767390394734339672`30.*^9"}], "-", 
      RowBox[{
      "1.23239370085998408306776544437599474579366991`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.2585149541694733378452951160078416508012`30.15051499783199*^21"}\
], "+", 
      RowBox[{"49999.9999996875`13.749626621792473", " ", "\[ImaginaryI]"}]}],
      ",", "1.2585149541670330598076600130158517110548`30.*^21", ",", 
     RowBox[{
     "2.38899234792756472843048067825349078174941537987`30.15051494004611*^9",
       "+", 
      RowBox[{
      "1.23239094436050822531330221035044329146379482`26.863048679812763*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "2683.28377708709226028230456822956423897065`30."}], ",", 
     "5.612461064008303403470506743562875484003584656`30.*^7", ",", 
     RowBox[{"-", "259490.99086838754190071976367567663792792443`30."}], ",", 
     "3.75598360942187279334872203558381590690625737857851`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "34184.37841505300420886195304093966473088617`30.15051499783199"}],
       "-", 
      RowBox[{"3.125`19.11153733211285*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "45579.17122007067227848260405458621964118156`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.818414792780382744495022616002847995722557274051905716`30.\
15051499783199*^16", "-", 
      RowBox[{"75000.`18.765883305512517", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.818414435135297012760447264273369386936636779155867895`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "3.58348852984540646329441500963555219173388465882`30.*^9"}], "-", 
      RowBox[{
      "1.84859055128894912985093254015618636311326601`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.2693908649768539861274658599924190142541`30.15051499783199*^21"}\
], "+", 
      RowBox[{
      "74999.9999997916666666667`13.228350914463606", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.2693908649731546903428141818320681106215`30.*^21", ",", 
     RowBox[{
     "3.58348852454800359303886337439589859006744368394`30.\
150514940046026*^9", "+", 
      RowBox[{
      "1.84858779479001528365508983362825806469050833`26.863049003287212*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "3967.13186966763674586824934028083539495671`30."}], ",", 
     "1.2321606928017295960913951131176631204703456375`30.*^8", ",", 
     RowBox[{"-", "383999.40838751500595157905481278008357468696`30."}], ",", 
     "3.50836968585289141283397091782310077882036569247847`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "50511.52202167729845819507266674577765895992`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.0833333333333333333333333333333`18.76588330551252*^-7", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "67348.69602890306461092676355566103687861323`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.265732635134910620462648394470281915039134910577992521`30.\
15051499783199*^16", "-", 
      RowBox[{"100000.`18.520521366297665", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.265732158289325585387688798440593763649667208636922606`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "4.77798470645961289847740865371362221235785200817`30.*^9"}], "-", 
      RowBox[{
      "2.46478740171811957558424276121793913154830988`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.95951543652390698763569664003877740612804`30.\
15051499783199*^22"}], "+", 
      RowBox[{"99999.99999984375`12.85836630875118", " ", "\[ImaginaryI]"}]}],
      ",", "1.95951543652340864699384433314356246451557`30.*^22", ",", 
     RowBox[{
     "4.77798470116552532563312598382094859241636089961`30.\
150514940045984*^9", "+", 
      RowBox[{
      "2.46478464521945676093722382745812195460197921`26.863049165024606*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "5236.80559882289598971206081504536299658618`30."}], ",", 
     "2.1544081040479330737599064186787939221872081091`30.*^8", ",", 
     RowBox[{"-", "507210.20807428961988748103874175197006152433`30."}], ",", 
     "3.34949599400808131824233617582516057299110060217984`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "66652.07242398297844472888116359815492248648`30.15051499783199"}],
       "-", 
      RowBox[{"1.5625`18.520521366297668*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "88869.42989864397125963850821813087322998198`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "8.265799005276283893870202242789711298888343813702492708`30.\
15051499783199*^16", "-", 
      RowBox[{"125000.`18.330140170257373", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "8.265798409233266269071933527793214839970882888031134619`30.*^16"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "5.97248088307397859981728424507176892611678979243`30.*^9"}], "-", 
      RowBox[{
      "3.08098425214737218089761023239231636042953285`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.74366356681764178862317076791570031235592`30.\
15051499783199*^22"}], "+", 
      RowBox[{"124999.999999875`12.57131113070596", " ", "\[ImaginaryI]"}]}], 
     ",", "4.74366356681701256052196037587983378010182`30.*^22", ",", 
     RowBox[{
     "5.97248087778188020542174167715003296194320803059`30.15051494004596*^9",
       "+", 
      RowBox[{
      "3.0809814956488720057954976274267060521426135`26.86304926206709*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "6496.24143222556818279888896096076958223166`30."}], ",", 
     "3.3245927431617260233258892081126061884543265103`30.*^8", ",", 
     RowBox[{"-", "629482.30786718294203856510521422574883382462`30."}], ",", 
     "3.23478137983467296908023209563147936868396104616832`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "82657.99005276283893870202242789711298888344`30.15051499783199"}],
       "-", 
      RowBox[{"1.25`18.330140170257376*^-7", " ", "\[ImaginaryI]"}]}], ",", 
     "110210.65340368378525160269657052948398517792`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.4192497032472738603767471386761776627824002466348150708`30.\
15051499783199*^17", "-", 
      RowBox[{"150000.`18.174547444797398", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.4192496317234714531635280607100214811384678881297829434`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "7.16697705968842393423560081006995398644321279414`30.*^9"}], "-", 
      RowBox[{
      "3.69718110257666586600100632862300581953384539`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "9.76971459279268100222550132400693911648714`30.\
15051499783199*^22"}], "+", 
      RowBox[{
      "149999.9999998958333333334`12.336724380229576", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "9.76971459279191843475027481716073336868331`30.*^22", ",", 
     RowBox[{
     "7.1669770543976516588075341424458480996093848902`30.15051494004594*^9", 
      "+", 
      RowBox[{
      "3.6971783460782741344418415870371188393079785`26.863049326762102*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "7747.694205976023136992663210360996108292`30."}], ",", 
     "4.7402044042507479639907811158911204024357533488`30.*^8", ",", 
     RowBox[{"-", "751021.61655184295386561682859627094394189365`30."}], ",", 
     "3.14610724874254199670587352106482650669067162467808`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "98559.00716994957363727410685251233769322224`30.15051499783199"}],
       "-", 
      RowBox[{
      "1.0416666666666666666666666666667`18.174547444797398*^-7", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "131412.00955993276484969880913668311692429632`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.2417371429856695803349404235210104328787159333757338493`30.\
15051499783199*^17", "-", 
      RowBox[{"175000.`18.042968358885293", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.2417370595425671154235299163465365313376524430837528202`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "8.36147323630291477327016936000530381623677020581`30.*^9"}], "-", 
      RowBox[{
      "4.31337795300598302527013306774301655305135195`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.799699695307637521705504630587210769500932`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "174999.9999999107142857143`12.138353003387769", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.799699695307547687768615509787351310714525`30.*^23", ",", 
     RowBox[{
     "8.36147323101308972567742768784828998701334412486`30.\
150514940045927*^9", "+", 
      RowBox[{
      "4.31337519650766876810993999834663056089882336`26.86304937297283*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "8992.62267954724510996839867479704536429594`30."}], ",", 
     "6.3992628433409550952634285435094188427806219469`30.*^8", ",", 
     RowBox[{"-", "871961.49980708319374984349625340740352908463`30."}], ",", 
     "3.07444016811714148321581384963456032061033922374998`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "114374.34402988110103749696038372502208564877`30.15051499783199"}]\
, "-", 
      RowBox[{
      "8.928571428571428571428571428571`18.04296835888529*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "152499.12537317480138332928051163336278086503`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.3310059957775402212743715220679503069636781023871801739`30.\
15051499783199*^17", "-", 
      RowBox[{"200000.`17.92896957907836", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.3310059004153085861400398311530973866810843286115142379`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "9.55596941291743405268989540052638162694728662372`30.*^9"}], "-", 
      RowBox[{
      "4.92957480343531485589284145866885308307710478`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.055284113309644256260501738979220302570179`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "199999.999999921875`11.96649339164868", " ", "\[ImaginaryI]"}]}], ",", 
     "3.055284113309540603482031524997210020392323`30.*^23", ",", 
     RowBox[{
     "9.55596940762831942597488443300842255573531140098`30.\
150514940045912*^9", "+", 
      RowBox[{
      "4.9295720469370587174166349690801595556689485`26.863049407630886*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "10232.04610311449312930836804042767452589079`30."}], ",", 
     "8.3001395087872095037460693167596687743858986384`30.*^8", ",", 
     RowBox[{"-", "992395.22725329609493914847686804890713827479`30."}], ",", 
     "3.01466965085420347872034770759881137910759350400818`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "130117.42171006016489353013758077930886576868`30.15051499783199"}]\
, "-", 
      RowBox[{"7.8125`17.928969579078355*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "173489.8956134135531913735167743724118210249`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.7238593252704112239752567797013654696556862985364803564`30.\
15051499783199*^17", "-", 
      RowBox[{"225000.`17.828400559933392", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.7238592179891992064056301480054164435078275974361998242`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "1.075046558953197229236639310143794475826910904578`30.*^10"}], "-", 
      RowBox[{
      "5.54577165386465646741793761746524014410835513`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.873175469848219257002066383367988582834487`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "224999.9999999305555555555`11.814885466512502", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "4.873175469848101545087187502200698765100661`30.*^23", ",", 
     RowBox[{
     "1.075046558424341021522404998849208380174737489174`30.\
15051494004591*^10", "+", 
      RowBox[{
      "5.54576889736644554381572765751998768626272321`26.863049434587158*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "11466.71572926158144958648796827723227980728`30."}], ",", 
     "1.04414555763890972625663765697807299961838328168`30.*^9", ",", 
     RowBox[{"-", "1.1123915970504393000814375190078432489301654`30.*^6"}], ",",
      "2.96364274769609742488262846671094674225578340282256`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "145798.1273231608402461499006080668354832002`30.15051499783199"}],
       "-", 
      RowBox[{
      "6.944444444444444444444444444444`17.82840055993339*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "194397.50309754778699486653414408911397760026`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.4569615113232759552830241126327850796341577647457992838`30.\
15051499783199*^17", "-", 
      RowBox[{"250000.`17.738426808834404", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "6.456961392123215260308840969428665593791903074166648166`30.*^17"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "1.194496176614652380422263096462284761401884567075`30.*^10"}], "-", 
      RowBox[{
      "6.16196850429400492557470521377101257684345373`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "7.39947189444793331056470175167104066921886`30.\
15051499783199*^23"}], "+", 
      RowBox[{
      "249999.9999999375`11.679254281571792", " ", "\[ImaginaryI]"}]}], ",", 
     "7.399471894447801300394770782436858908352301`30.*^23", ",", 
     RowBox[{
     "1.194496176085840376673941171617239480028625771134`30.\
150514940045902*^10", "+", 
      RowBox[{
      "6.1619657477958301841794987537271309767096547`26.863049456152172*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "12697.20752710753540810336103181223686868723`30."}], ",", 
     "1.28220182875439926931193477937433353170463788373`30.*^9", ",", 
     RowBox[{"-", "1.23200338965308369144104036961171396201926832`30.*^6"}], ",",
      "2.91928685465993775519724968962989577491762672036376`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "161424.03778308189888207560281581962699085394`30.15051499783199"}]\
, "-", 
      RowBox[{"6.25`17.7384268088344*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "215232.05037744253184276747042109283598780526`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "8.5668551046558477817227349446470483889641067616765401303`30.\
15051499783199*^17", "-", 
      RowBox[{"275000.`17.657026270130917", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "8.5668549735370565170964376336422415852101181710533738517`30.*^17"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "1.313945794276108496857322530946108845117070171602`30.*^10"}], "-", 
      RowBox[{
      "6.77816535472335836309996112826542891627226016`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.0796857667858516174867564953649653254145767`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "274999.9999999431818181818`11.55655031544205", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.0796857667858369628359774745742342916956535`30.*^24", ",", 
     RowBox[{
     "1.313945793747332659990291611710465246725937478066`30.\
1505149400459*^10", "+", 
      RowBox[{
      "6.77816259822521323469939960378730871079405503`26.86304947379628*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "13923.97666119190919357861573350248245017737`30."}], ",", 
     "1.54407786106423552715131060907266646010408604073`30.*^9", ",", 
     RowBox[{"-", "1.35127233897529532811019362562874733105210504`30.*^6"}], ",",
      "2.8801717900513770268135738678216384394666603340383`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "177001.13852594726821741187902163323117694436`30.15051499783199"}]\
, "-", 
      RowBox[{
      "5.681818181818181818181818181818`17.657026270130917*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "236001.51803459635762321583869551097490259247`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.10899741284151842411800642240765351020687289485413251713`30.\
15051499783199*^18", "-", 
      RowBox[{"300000.`17.582705719558458", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.10899739853777694370063900425557122270546514086414684927`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.433395411937565337229458701553933277437414732651`30.*^10"}], "-", 
      RowBox[{
      "7.39436220515271553515158328140132818572134746`26.86304965023742*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.5244549078594243734352029461754843256978394`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "299999.9999999479166666667`11.444521669738963", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.5244549078594082414347664009165165434081203`30.*^24", ",", 
     RowBox[{
     "1.433395411408819639430252752438958727106236023523`30.\
15051494004589*^10", "+", 
      RowBox[{
      "7.39435944865459509283639777074168156466615365`26.8630494884997*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "15147.39158235800295724797115958107314730865`30."}], ",", 
     "1.82968017024327492847448106576274324670034485036`30.*^9", ",", 
     RowBox[{"-", "1.47023224517662439212676232245586214674531374`30.*^6"}], ",",
      "2.84527205919344684335796276892368599655484235278856`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "192534.27306276361529826500389021762329980432`30.15051499783199"}]\
, "-", 
      RowBox[{
      "5.208333333333333333333333333333`17.582705719558454*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "256712.36408368482039768667185362349773307243`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.40626548356126958262144196821901990713571797175974158696`30.\
15051499783199*^18", "-", 
      RowBox[{"325000.`17.514331041568262", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.40626546806567553152372026649893577991770737374583362886`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.552845029599022734476269284564834900992496952564`30.*^10"}], "-", 
      RowBox[{
      "8.01055905558207557991579484887682970903218927`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.0938245931959083024787652530371366738730497`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "324999.9999999519230769231`11.341458062269254", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.0938245931958906694961121232414103308771534`30.*^24", ",", 
     RowBox[{
     "1.552845029070302538965299047584602848281249889243`30.\
15051494004589*^10", "+", 
      RowBox[{
      "8.01055629908397603375577849002232413056636986`26.863049500941063*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "16367.75643869371307792566429587325504901113`30."}], ",", 
     "2.13892455090057125722003317704829918006722136814`30.*^9", ",", 
     RowBox[{"-", "1.58891102213377358878364799919287942709738451`30.*^6"}], ",",
      "2.81382908902668200551439208287797172925904656452729`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "208027.43839663751222210680003239939454670384`30.15051499783199"}]\
, "-", 
      RowBox[{
      "4.807692307692307692307692307692`17.514331041568262*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "277369.91786218334962947573337653252606227179`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.75211445832676448789086044286313666711430366088959984535`30.\
15051499783199*^18", "-", 
      RowBox[{"350000.`17.45102056877711", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.75211444163932687367386234955828853199391497590044337686`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.672294647260480569267466905892440031946301618726`30.*^10"}], "-", 
      RowBox[{
      "8.6267559060114378818113266704763044318058382`26.863049650237418*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.8090087674253219445352681856216733067021992`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "349999.9999999553571428572`11.24602994746675", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.8090087674253027870136108340326488168344997`30.*^24", ",", 
     RowBox[{
     "1.672294646731782232860769392679600374240006269846`30.\
150514940045888*^10", "+", 
      RowBox[{
      "8.62675314951335625400417407237043304472113583`26.863049511605084*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "17585.32640555167319317560801837087728758689`30."}], ",", 
     "2.47173447846653048063448380514045196096873482248`30.*^9", ",", 
     RowBox[{"-", "1.70733209870608863388569660382452934701156801`30.*^6"}], ",",
      "2.78526709893678401724395868217407458133491670200519`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "223483.98703147506223097709730397151366253873`30.15051499783199"}]\
, "-", 
      RowBox[{
      "4.464285714285714285714285714286`17.451020568777114*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "297978.64937530008297463612973862868488338498`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.15016092740904940138705564326437268018889456373820526549`30.\
15051499783199*^18", "-", 
      RowBox[{"375000.`17.392075299937016", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.150160909529776568641655411390095410923425929176148182`30.*^18"}]\
, ",", 
     RowBox[{
      RowBox[{
      "-", "1.791744264921938754094174157873407968819084241888`30.*^10"}], "-", 
      RowBox[{
      "9.24295275644080198941191469537495771414973282`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.6928613354262518534315326637020453001941171`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "374999.9999999583333333333`11.157183265081665", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.6928613354262311478835072798906286010914738`30.*^24", ",", 
     RowBox[{
     "1.791744264393259362244578977765834851935238427828`30.\
150514940045888*^10", "+", 
      RowBox[{
      "9.24294999994273589771578154550243826702479339`26.863049520847238*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "18800.31852113518126613301659412763916802972`30."}], ",", 
     "2.82803988534564259408831049717850953832974519356`30.*^9", ",", 
     RowBox[{"-", "1.82551540963201211941164806477063960590934877`30.*^6"}], ",",
      "2.75913946499117791318544990444947883692772393432573`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "238906.76971211660015411729369604140890987717`30.15051499783199"}]\
, "-", 
      RowBox[{
      "4.166666666666666666666666666667`17.392075299937016*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "318542.3596161554668721563915947218785465029`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.6040139683729449290239849633105713999513131873069798325`30.\
15051499783199*^18", "-", 
      RowBox[{"400000.`17.33693167962823", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.60401394930184464927149480328042575727652211492489238125`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.911193882583397223324732984760233185501036455112`30.*^10"}], "-", 
      RowBox[{
      "9.85914960687016756414786088545419357614445208`26.863049650237418*^6", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.7698724823930475815055315352677717444924043`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "399999.9999999609375`11.07406822037835", " ", "\[ImaginaryI]"}]}], ",",
      "4.7698724823930253045077856052107388953770939`30.*^24", ",", 
     RowBox[{
     "1.911193882054734407962664195365717596487741636033`30.\
150514940045884*^10", "+", 
      RowBox[{
      "9.8591468503721150729912486801104011928894396`26.863049528934123*^6", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "20012.91955877055189129373185939834746028532`30."}], ",", 
     "3.20777620370197684192576911152907628532692683714`30.*^9", ",", 
     RowBox[{"-", "1.9434781157342919935613049977976120862589752`30.*^6"}], ",",
      "2.73509326987643161760424973170191291570295435544699`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "254298.23909892040322499853157329798827649543`30.15051499783199"}]\
, "-", 
      RowBox[{"3.90625`17.33693167962823*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "339064.31879856053763333137543106398436866057`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.11727569042783581914539572747369207154345143068078302816`30.\
15051499783199*^18", "-", 
      RowBox[{"425000.`17.28512871510277", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.11727567016491536366900511224642922186644090004220217379`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.030643500244855926770228402745999691437598918976`30.*^10"}], "-", 
      RowBox[{
      "1.047534645729953434711292556450567391549867396`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.0661652708636743547107338723089471518090545`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "424999.9999999632352941176`10.995989689522792", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.0661652708636504828992593500428032493094966`30.*^24", ",", 
     RowBox[{
     "2.030643499716207737720741110343753874299851783963`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.047534370080149386249577671254728331809116063`26.86304953606961*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "21223.29188173119507106632499573228823589992`30."}], ",", 
     "3.61088360320390315817414121561539126991929572056`30.*^9", ",", 
     RowBox[{"-", "2.06123513976014489955467675529564075880143567`30.*^6"}], ",",
      "2.71284514356560950480309147859191945403003182883559`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "269660.52685361901549700655081952353560064459`30.15051499783199"}]\
, "-", 
      RowBox[{
      "3.67647058823529411764705882353`17.28512871510277*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "359547.36913815868732934206775936471413419278`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.69354170754186612390015005447947522270691428984177981001`30.\
15051499783199*^18", "-", 
      RowBox[{"450000.`17.236284504161247", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.69354168608713232356575122082232408372405553141643499893`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.150093117906314825394837646647550605086336591706`30.*^10"}], "-", 
      RowBox[{
      "1.109154330772890213693558898436735798598581471`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "7.6094924771795678048619450697356581522040802`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "449999.9999999652777777778`10.922371819581873", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "7.6094924771795423149280154241385972606734322`30.*^24", ",", 
     RowBox[{
     "2.150093117377679637512144439813220635463647236698`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.109154055123087233052452215993929663353051606`26.863049542412263*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "22431.57788640274109153856284439824181592069`30."}], ",", 
     "4.03730637453008413967694772151868197037474363787`30.*^9", ",", 
     RowBox[{"-", "2.1787995731676011495856689962541375235542814`30.*^6"}], ",",
      "2.69216435865941635907024760787097547044336057457408`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "284995.50212514399104167824494440395236936067`30.15051499783199"}]\
, "-", 
      RowBox[{
      "3.472222222222222222222222222222`17.236284504161247*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "379994.00283352532138890432659253860315914756`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4.33640155331260542569559718848166486429909428883283558803`30.\
15051499783199*^18", "-", 
      RowBox[{"475000.`17.19007911614212", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.33640153066606472068265974440246843321577994965949846041`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.269542735567773888380805901846604177861116545587`30.*^10"}], "-", 
      RowBox[{
      "1.170774015815827077463833555438500309321646608`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "9.4292336369212628883286267717520208255663305`30.\
15051499783199*^24"}], "+", 
      RowBox[{
      "474999.9999999671052631579`10.852732210666598", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "9.4292336369212357570152296405624630787514848`30.*^24", ",", 
     RowBox[{
     "2.269542735039150333121085802545420460465190802647`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.170773740166025052783681911473023995391492539`26.86304954808727*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "23637.90343397313033894610540372661608318458`30."}], ",", 
     "4.48699242397494997384786058666771186258977850036`30.*^9", ",", 
     RowBox[{"-", "2.29618299041038221716938951990651607995521461`30.*^6"}], ",",
      "2.67286072734259928265602251192659831885037765576551`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "300304.81671139926770745132884222055846946636`30.15051499783199"}]\
, "-", 
      RowBox[{
      "3.289473684210526315789473684211`17.19007911614212*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "400406.42228186569027660177178962741129262182`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.04943904762184417599761991375168626337741418446868339774`30.\
15051499783199*^18", "-", 
      RowBox[{"500000.`17.146241868020432", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "5.04943902378350265758528842658515970062674762296723697419`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.388992353229233091073929316648535010893032438445`30.*^10"}], "-", 
      RowBox[{
      "1.232393700858764013303915280203521508167910148`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.15563922742710917578530639647230798527182946`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "499999.99999996875`10.786662726899952", " ", "\[ImaginaryI]"}]}], ",", 
     "1.15563922742710629619517453758589442253000348`30.*^25", ",", 
     RowBox[{
     "2.388992352700620005174934493555823915628364758146`30.\
15051494004588*^10", "+", 
      RowBox[{
      "1.232393425208962849504013485085894273727201921`26.863049553194777*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "24842.38054220840491823187873473707062835605`30."}], ",", 
     "4.95989285417410271924240298572978119803658002823`30.*^9", ",", 
     RowBox[{"-", "2.41339569553403295505577433916219354998574459`30.*^6"}], ",",
      "2.6547757596617350826818071279388258138439670792824`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "315589.94047636526099985124460948039146108839`30.15051499783199"}]\
, "-", 
      RowBox[{"3.125`17.146241868020432*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "420786.58730182034799980165947930718861478452`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.83623262293527786449423216917145344160165880603086952819`30.\
15051499783199*^18", "-", 
      RowBox[{"525000.`17.104541707385323", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "5.83623259790514131050688813594350966468718464301948043916`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.508441970890692413516042868252932067002493421857`30.*^10"}], "-", 
      RowBox[{
      "1.294013385901701010918117348765619868262629461`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.40235932944585932322531625608210360488695075`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "524999.9999999702380952381`10.723814993170269", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.4023593294458562748601216519599498148520683`30.*^25", ",", 
     RowBox[{
     "2.508441970362088799895846608808256133799045727925`30.\
150514940045877*^10", "+", 
      RowBox[{
      "1.294013110251900626500718097102672701101174373`26.863049557815852*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "26045.10952598395741116492832500167345080244`30."}], ",", 
     "5.45596161258678627556671161572025033591581032657`30.*^9", ",", 
     RowBox[{"-", "2.53044691832781986021274826186025238116342799`30.*^6"}], ",",
      "2.63777608799486320521824067611572240118971737610993`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "330852.18950880260002801769666504838104317794`30.15051499783199"}]\
, "-", 
      RowBox[{
      "2.97619047619047619047619047619`17.104541707385323*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "441136.25267840346670402359555339784139090392`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.70035561649491491983978395230457643909399952020637616706`30.\
15051499783199*^18", "-", 
      RowBox[{"550000.`17.06477983415035", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "6.70035559027298882497115056931609593317801068156048426021`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.6278915885521518393777388107321863157698342562`30.*^10"}], "-", 
      RowBox[{
      "1.355633070944638061882696077879739413071924215`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.68650805217617400784453871923470134905618923`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "549999.9999999715909090909`10.663889268271591", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.68650805217617078839233377977894766909933447`30.*^25", ",", 
     RowBox[{
     "2.627891588023556836920131681363272488997030506775`30.\
150514940045877*^10", "+", 
      RowBox[{
      "1.355632795294838386463381242289061302582735371`26.86304956201683*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "27246.18072040909157886965581034875898400123`30."}], ",", 
     "5.9751551939974566867302777759804810093076488202`30.*^9", ",", 
     RowBox[{"-", "2.64734497226895996112950012135240308859832826`30.*^6"}], ",",
      "2.62174849840740701250071762339468679098287815226494`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "346092.7487858943656942037165446578739201446`30.15051499783199"}],
       "-", 
      RowBox[{
      "2.840909090909090909090909090909`17.06477983415035*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "461456.99838119248759227162205954383189352614`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.64537653343162588634570361588577589223805870261489547893`30.\
15051499783199*^18", "-", 
      RowBox[{"575000.`17.026783963320735", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "7.6453765060179154883012508722905255035382927601067441344`30.*^18"}\
], ",", 
     RowBox[{
      RowBox[{
      "-", "2.747341206213611355169506397450446819022288004396`30.*^10"}], "-", 
      RowBox[{
      "1.417252755987575159238906685734746944589545439`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.01167143681892780533247301737237066832575766`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "574999.9999999728260869565`10.606625792990984", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.0116714368189244124854063596306519863286483`30.*^25", ",", 
     RowBox[{
     "2.747341205685024215077784542879053839719892807133`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.417252480337776131613834416320529838650320262`26.86304956585251*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "28445.67588326301983015492557233186768947728`30."}], ",", 
     "6.51743238659647340235442344167038332597372568852`30.*^9", ",", 
     RowBox[{"-", "2.76409738310447303591575742403257162577107153`30.*^6"}], ",",
      "2.60659612219102744540671595197675298534911916946364`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "361312.69061586133678382342230084007052164739`30.15051499783199"}]\
, "-", 
      RowBox[{
      "2.717391304347826086956521739131`17.026783963320735*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "481750.25415448178237843122973445342736219652`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "8.67485928488819798200950235076868565137315280837410380764`30.\
15051499783199*^18", "-", 
      RowBox[{"600000.`16.99040380939736", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "8.67485925628270828420099096763896599317063275498294898568`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.866790823875070949650086672877837794949215552215`30.*^10"}], "-", 
      RowBox[{
      "1.478872441030512297187795187488031464476952326`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.38159696201147863314508398634986688724093807`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "599999.9999999739583333333`10.551797980566906", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.38159696201147506459919513628838238130987817`30.*^25", ",", 
     RowBox[{
     "2.86679082334649101672713421973702753002558399347`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.478872165380713863803603865592911236646448115`26.863049569368545*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "29643.66934780723058613450606578018687789812`30."}], ",", 
     "7.08275405359407881319398466088434176012178639343`30.*^9", ",", 
     RowBox[{"-", "2.88071099457159900155310961259992612704630013`30.*^6"}], ",",
      "2.59223547879585124020338012493906680911806783118056`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "376512.98979549470408027353952989087028529309`30.15051499783199"}]\
, "-", 
      RowBox[{
      "2.604166666666666666666666666667`16.99040380939736*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "502017.31972732627210703138603985449371372412`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "9.79236340451423668876237041140871298219669037896195779502`30.\
15051499783199*^18", "-", 
      RowBox[{"625000.`16.955507492967854", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "9.79236337471697248013430142671582377893624898330129909163`30.\
*^18"}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.986240441536530613376822114369263586829680043701`30.*^10"}], "-", 
      RowBox[{
      "1.540492126073449470858240235871799734129770594`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.80019333318867744177564873043986449581992725`30.\
15051499783199*^25"}], "+", 
      RowBox[{"624999.999999975`10.499206997891537", " ", "\[ImaginaryI]"}]}],
      ",", "2.80019333318867369523068145959846980840662457`30.*^25", ",", 
     RowBox[{
     "2.986240441007957311049177094097306103978531693307`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.540491850423651584587971637078419275310723729`26.8630495726033*^7", " ",
        "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "30840.22897897863923738387582982676365391585`30."}], ",", 
     "7.67108294408795868847723615160143033652345561466`30.*^9", ",", 
     RowBox[{"-", "2.99719205610679576868326270251733859114446305`30.*^6"}], ",",
      "2.57859415280844319506913652410251931642091641706756`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "391694.53618056946755049481645634851928786762`30.15051499783199"}]\
, "-", 
      RowBox[{"2.5`16.95550749296785*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "522259.38157409262340065975527513135905049015`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.100144424612028502611615867369933864279349004696165019417`30.\
15051499783199*^19", "-", 
      RowBox[{"650000.`16.921978652321332", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.100144421513125089856705816627136032905233512369759137126`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.105690059197990338359771741225027869745965677662`30.*^10"}], "-", 
      RowBox[{
      "1.602111811116386676128523767813303628575068162`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.27153028168864485127124512299389825150563903`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "649999.9999999759615384615`10.448677409938442", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.271530281688640924430477035360189614573696`30.*^25", ",", 
     RowBox[{
     "3.105690058669423156581679335479771679688161987981`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.602111535466589295282945616676408197409183596`26.863049575589226*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "32035.41697303811052258452607797489859746194`30."}], ",", 
     "8.28238352822654874644859019783648275166768756533`30.*^9", ",", 
     RowBox[{"-", "3.11354629621110781537944330483789065652271453`30.*^6"}], ",",
      "2.5656089494659182035204125788357059303612846051221`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "406858.14519675610303684018763680986105005511`30.15051499783199"}]\
, "-", 
      RowBox[{
      "2.403846153846153846153846153846`16.921978652321336*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "542477.52692900813738245358351574648140007347`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.230565316482171737427117728670561867172440309790036161061`30.\
15051499783199*^19", "-", 
      RowBox[{"675000.`16.889714100340615", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.230565313264091773804295407618980701402499220680199565024`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.225139676859450117792689532849093033582981216045`30.*^10"}], "-", 
      RowBox[{
      "1.663731496159323909487552618472794745058125108`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.79983837277096396467436665868792925901852579`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "674999.9999999768518518519`10.400053646495278", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.79983837277095985524445302996373730715746594`30.*^25", ",", 
     RowBox[{
     "3.225139676330888603190145458660459652415956785678`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.663731220509526997009569559041725429461446329`26.863049578353976*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "33229.29053135043066215214825648174405433564`30."}], ",", 
     "8.91662185271273552955190478761457863798680375451`30.*^9", ",", 
     RowBox[{"-", "3.22977898428014657588112596577579586625223226`30.*^6"}], ",",
      "2.55322441577052255659354257281473651043052378039615`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "422004.56669484627483783186854271668970248296`30.15051499783199"}]\
, "-", 
      RowBox[{
      "2.314814814814814814814814814815`16.889714100340615*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "562672.75559312836645044249139028891960331061`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.370853768363578499118348991606546671490023538677665838699`30.\
15051499783199*^19", "-", 
      RowBox[{"700000.`16.85862190762267", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.370853765026322408852247648764283929584504857031005537135`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.344589294520909945841650328730569698242077026234`30.*^10"}], "-", 
      RowBox[{
      "1.725351181202261167925818360844774452646324355`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.38950882181603756130946159273078497107148216`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "699999.9999999776785714286`10.353197111660906", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "4.38950882181603326700029177600097967616829797`30.*^25", ",", 
     RowBox[{
     "3.344589293992353693616436476304421019032963633482`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.725350905552464690728738111021263545337458803`26.86304958092124*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "34421.90243204475118250797329460988624981144`30."}], ",", 
     "9.57376541346205328836747862226320530632381313413`30.*^9", ",", 
     RowBox[{"-", "3.34589498307325898303930591094595283557943634`30.*^6"}], ",",
      "2.54139164406254132142952894326216584303448962683462`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "437134.49246287579691273883660923044371493097`30.15051499783199"}]\
, "-", 
      RowBox[{
      "2.232142857142857142857142857143`16.85862190762267*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "582845.98995050106255031844881230725828657463`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.521364164719737288503136482252376988515581629756349518222`30.\
15051499783199*^19", "-", 
      RowBox[{"725000.`16.828619822040817", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.521364161263305480237004170338703425416339259645232007342`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.464038912182369817477408300842829087776141355972`30.*^10"}], "-", 
      RowBox[{
      "1.786970866245198448848917178545192207432237389`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.0450933180598072653724658478612260592133439`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "724999.999999978448275862`10.307983800699494", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "5.04509331805980278389703081325451554716212939`30.*^25", ",", 
     RowBox[{
     "3.464038911653818464706984295881433321885347530235`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.786970590595402377268808726793286892243342293`26.863049583311454*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "35613.30151813375398116382151986647889997149`30."}], ",", 
     "1.025378304282660758710020616178176742363627391235`30.*^10", ",", 
     RowBox[{"-", "3.46189879352335210532779576160198975732933486`30.*^6"}], ",",
      "2.53006729607302963360842818571206905518299857974217`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "452248.56263963653047061132052686592999868657`30.15051499783199"}]\
, "-", 
      RowBox[{
      "2.155172413793103448275862068966`16.828619822040817*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "602998.08351951537396081509403582123999824876`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.682450536401544927787307766784392092611007312702480015872`30.\
15051499783199*^19", "-", 
      RowBox[{"750000.`16.79963395628229", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.682450532825937795673824254866854776662839313173563554754`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.583488529843829728341283731562792929697677353306`30.*^10"}], "-", 
      RowBox[{
      "1.848590551288135750008365764041204204696092832`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.77130385529073848568423999537710643467955889`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "749999.9999999791666666667`10.264302320998857", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "5.77130385529073381475850977917977690420459117`30.*^25", ",", 
     RowBox[{
     "3.583488529315282948395363237198564088460208119356`30.\
150514940045866*^10", "+", 
      RowBox[{
      "1.848590275638340057347691199978887471811520947`26.86304958554232*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "36803.53311676466688686735718001124793053812`30."}], ",", 
     "1.095664480926406845479390363128606586295890105929`30.*^10", ",", 
     RowBox[{"-", "3.57779459323146220136597917838980690593199289`30.*^6"}], ",",
      "2.51921280071920630889873435226520733167546561023637`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "467347.37122265136882980771299566447016972425`30.15051499783199"}]\
, "-", 
      RowBox[{
      "2.083333333333333333333333333333`16.79963395628229*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "623129.82829686849177307695066088596022629901`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.854466573849143394099036832362488020281267816174024234038`30.\
15051499783199*^19", "-", 
      RowBox[{"775000.`16.771597690618506", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "1.854466570154361318780897466087103930805111999085348610571`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.702938147505289674637007189412296277001445824595`30.*^10"}], "-", 
      RowBox[{
      "1.910210236331073069445807688191301324198089806`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.57301256899822094831622852645569543367200353`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "774999.9999999798387096774`10.222052237593699", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.57301256899821608565903853681301440161870716`30.*^25", ",", 
     RowBox[{
     "3.702938146976747172494686417507072992331184091118`30.\
15051494004587*^10", "+", 
      RowBox[{
      "1.910209960681277731590661802441542231848131627`26.86304958762926*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "37992.63940129404514851439112243724238375002`30."}], ",", 
     "1.168232192770149039701342912573725846086288313189`30.*^10", ",", 
     RowBox[{"-", "3.69358626971727463627957791239783820054562137`30.*^6"}], ",",
      "2.50879369002154516727050323687267817305796253330875`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "482431.47082443896828799085129096982837702076`30.15051499783199"}]\
, "-", 
      RowBox[{
      "2.016129032258064516129032258065`16.77159769061851*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "643241.96109925195771732113505462643783602769`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.037765639375406934665966719358209169388450639290625177446`30.\
15051499783199*^19", "-", 
      RowBox[{"800000.`16.744450749892824", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.037765635561450284160574655566953977177689488908301637391`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.822387765166749653042842921847944801057862475409`30.*^10"}], "-", 
      RowBox[{
      "1.971829921374010405447681075496663085728402541`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "7.45525157951513056920738388949734158622055777`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "799999.99999998046875`10.18114268140088", " ", "\[ImaginaryI]"}]}], ",",
      "7.45525157951512551254032915859825197310072143`30.*^25", ",", 
     RowBox[{
     "3.82238776463821116134142781440176705484882839386`30.\
150514940045866*^10", "+", 
      RowBox[{
      "1.971829645724215400544837272061750498630831521`26.863049589585763*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "39180.65970557952973180273789227646765515424`30."}], ",", 
     "1.243078667913936870285173026248691958429506299654`30.*^10", ",", 
     RowBox[{"-", "3.80927744928635188008134424933815651729243431`30.*^6"}], ",",
      "2.49877904572470097938566315622564347112112837002603`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "497501.37680063645865868328109331278549522721`30.15051499783199"}]\
, "-", 
      RowBox[{"1.953125`16.744450749892824*^-8", " ", "\[ImaginaryI]"}]}], ",",
      "663335.16906751527821157770812441704732696961`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.232700778622613492165569752627104905291708014099238282299`30.\
15051499783199*^19", "-", 
      RowBox[{"825000.`16.718138422549387", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.232700774689482622665921595338930695441282168887856348115`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.941837382828209660639689812998270758525777471243`30.*^10"}], "-", 
      RowBox[{
      "2.033449606416947756508128520215901794557184151`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.4232128407436917231862940811715732642466997`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "824999.9999999810606060606`10.141491171643986", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "8.42321284074368647023363067329396495715236727`30.*^25", ",", 
     RowBox[{
     "3.941837382299674936322185771829561921614449087187`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.033449330767153064691017166370826175014200531`26.863049591423692*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "40367.6307980928611310360827600854018826859`30."}], ",", 
     "1.320201233827922267406570478193369210027040281732`30.*^10", ",", 
     RowBox[{"-", "3.9248715222110179724004545745377536813578006`30.*^6"}], ",",
      "2.48914103532399316767233428331226104381040868973928`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "512557.57085000309737501601299979451452977686`30.15051499783199"}]\
, "-", 
      RowBox[{
      "1.893939393939393939393939393939`16.718138422549387*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "683410.09446667079650002135066639268603970248`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.439624731272127651815968582819664569218433899923416780403`30.\
15051499783199*^19", "-", 
      RowBox[{"850000.`16.692610896253402", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.439624727219822908417974791035632195783309791022337144181`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.061287000489669694851870407682567317045352722831`30.*^10"}], "-", 
      RowBox[{
      "2.095069291459885121298452311400734190628687381`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "9.48224799409413645158523422904900175002818329`30.\
15051499783199*^25"}], "+", 
      RowBox[{
      "849999.9999999816176470588`10.103022614088516", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "9.48224799409413100007378711444142643782881933`30.*^25", ",", 
     RowBox[{
     "4.061286999961138516307488240331824899358931502319`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.095069015810090724453436389072842703793359134`26.863049593153505*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "41553.58712205416875864746493626556584713618`30."}], ",", 
     "1.399597310815083077916471271695176744389408287442`30.*^10", ",", 
     RowBox[{"-", "4.0403716647932402018350321546488932869864914`30.*^6"}], ",",
      "2.47985452081085918375231688583022352557268418003289`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "527600.50416784767556573715026376828919083778`30.15051499783199"}]\
, "-", 
      RowBox[{
      "1.838235294117647058823529411765`16.6926108962534*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "703467.33889046356742098286701835771892111704`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.658889941077023177093001937096922546078542762729378692986`30.\
15051499783199*^19", "-", 
      RowBox[{"875000.`16.66782268981915", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.658889936905544894457967020924542362712732141799174896979`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.18073661815112975339807038845506556795501735111`30.*^10"}], "-", 
      RowBox[{
      "2.156688976502822498641805905068395100750678951`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.063786822730092634888297912514683114653708092`30.\
15051499783199*^26"}], "+", 
      RowBox[{
      "874999.9999999821428571429`10.065668444500352", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.063786822730092069654205591489741944138044186`30.*^26", ",", 
     RowBox[{
     "4.180736617622601918011230955020533455381794944603`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.156688700853028380207625369153506767844722847`26.863049594784478*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "42738.56100667635467045239905405977409674793`30."}], ",", 
     "1.481264406087265459751249985958205029024738524411`30.*^10", ",", 
     RowBox[{"-", "4.15578085877606328994775275115330480710826813`30.*^6"}], ",",
      "2.47089672695899167688731366155140244725074450175365`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "542630.60021980064838632692593814745838337607`30.15051499783199"}]\
, "-", 
      RowBox[{
      "1.785714285714285714285714285714`16.66782268981915*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "723507.46695973419784843590125086327784450143`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.890848565279157479800978639760830599155161661845700971816`30.\
15051499783199*^19", "-", 
      RowBox[{"900000.`16.643732165163502", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.890848560988505982760711296840078512062053541883510033423`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.300186235812589834250454806475082036888930574687`30.*^10"}], "-", 
      RowBox[{
      "2.218308661545759887492103484345315482085618165`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.189574413781225860571779896704039005689523431`30.\
15051499783199*^26"}], "+", 
      RowBox[{
      "899999.9999999826388888889`10.029365892773825", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.189574413781225275027910897657857197255915185`30.*^26", ",", 
     RowBox[{
     "4.300186235284065156290211421876733813645396574193`30.\
150514940045866*^10", "+", 
      RowBox[{
      "2.218308385895966032288025888656335540232925949`26.863049596324835*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "43922.58285372244884101782331035701202528431`30."}], ",", 
     "1.565200108380832565925830139402022523424670657702`30.*^10", ",", 
     RowBox[{"-", "4.27110190848898637828977853327530646959651488`30.*^6"}], ",",
      "2.46224695866544394307230132051728535381151313042746`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "557648.2571911955015048184104476910877999926`30.15051499783199"}],
       "-", 
      RowBox[{
      "1.736111111111111111111111111111`16.643732165163502*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "743531.00958826066867309121393025478373332347`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.13585248346501961865625438500310548622566018661374610355`30.\
15051499783199*^19", "-", 
      RowBox[{"925000.`16.62030110612622", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.135852479055195222767233238452223145144393154743228302917`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.419635853474049935600414112776601733196477642593`30.*^10"}], "-", 
      RowBox[{
      "2.279928346588697286916349590938852674805428187`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.326170560047585767333850688611129587114769573`30.\
15051499783199*^26"}], "+", 
      RowBox[{
      "924999.9999999831081081081`9.99405734788689", " ", "\[ImaginaryI]"}]}],
      ",", "1.326170560047585161253608505699469659298440999`30.*^26", ",", 
     RowBox[{
     "4.419635852945528244395085638111998885364606820536`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.279928070938903680992310086686508049273490004`26.863049597781927*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "45105.68130286746921101379953376042052353714`30."}], ",", 
     "1.651402083048899096485259328181811375187136585539`30.*^10", ",", 
     RowBox[{"-", "4.38633745604749353668557617293953448699335692`30.*^6"}], ",",
      "2.45388635894466039850950493248699625118641276746147`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "572653.85015796559873196756482890896388342954`30.15051499783199"}]\
, "-", 
      RowBox[{
      "1.689189189189189189189189189189`16.62030110612622*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "763538.46687728746497595675310521195184457273`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.39425330590850016553875863083974372104576057663024702399`30.\
15051499783199*^19", "-", 
      RowBox[{"950000.`16.597494353455822", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.394253301379503177590905103106658597482409330610730500068`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.539085471135510055829718710916348086295529567118`30.*^10"}], "-", 
      RowBox[{
      "2.341548031631634696079758814797694825379724479`26.86304965023742*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.474174163926818631002105956865819773280280434`30.\
15051499783199*^26"}], "+", 
      RowBox[{
      "949999.999999983552631579`9.95968980754617", " ", "\[ImaginaryI]"}]}], 
     ",", "1.47417416392681800415911948315791146444811574`30.*^26", ",", 
     RowBox[{
     "4.53908547060699119418170406476304113601151346868`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.34154775598184132658701344557649861416968243`26.863049599162338*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "46287.88337878136873700990537547656533061323`30."}], ",", 
     "1.739868067576021323163479364853717498536937960946`30.*^10", ",", 
     RowBox[{"-", "4.50148999487425846101760262532160826572631935`30.*^6"}], ",",
      "2.44579770079843367756012313843815053329024462690549`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "587647.73301739961314729200672433236167689761`30.15051499783199"}]\
, "-", 
      RowBox[{
      "1.644736842105263157894736842105`16.597494353455826*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "783530.31068986615086305600896577648223586348`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.666402381443407861197120923372245630277773128589475913705`30.\
15051499783199*^19", "-", 
      RowBox[{"975000.`16.575279487205812", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.666402376795238579681995471284177041625857430919393098885`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.658535088796970193486111270752919045663662897753`30.*^10"}], "-", 
      RowBox[{
      "2.403167716674572114233164762286049244742777329`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.634200030283563412967916926577303449151894304`30.\
15051499783199*^26"}], "+", 
      RowBox[{
      "974999.9999999839743589744`9.926214399319761", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.634200030283562765136033697370391532419098276`30.*^26", ",", 
     RowBox[{
     "4.658535088268454016289932555118318877391411868939`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.403167441024778969311334503444198131010670208`26.863049600471953*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "47469.21462238203574463640210489242643961326`30."}], ",", 
     "1.830595867468643901641227988004118422228300199825`30.*^10", ",", 
     RowBox[{"-", "4.61656188176668416329329930739084841987866899`30.*^6"}], ",",
      "2.43796520746145124156656371201341679036630267192752`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "602630.24021094803767211060541950125415479506`30.15051499783199"}]\
, "-", 
      RowBox[{
      "1.602564102564102564102564102564`16.575279487205812*^-8", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "803506.98694793071689614747389266833887306008`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.952650804903948067304939078455498032914926708457612121177`30.\
15051499783199*^19", "-", 
      RowBox[{"1.`16.55362654933825*^6", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "3.952650800136606782847555478966682207868784582217696003754`30.\
*^19"}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.777984706458430347262560195159052765830696529038`30.*^10"}], "-", 
      RowBox[{
      "2.464787401717509540702317679131702512735429995`26.863049650237418*^7",
        " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.806878854363532638809529966139407285061266358`30.\
15051499783199*^26"}], "+", 
      RowBox[{"999999.999999984375`9.8935859623962", " ", "\[ImaginaryI]"}]}],
      ",", "1.806878854363531969762809776164245161591337331`30.*^26", ",", 
     RowBox[{
     "4.777984705929916720295650559029110881173026043836`30.\
150514940045863*^10", "+", 
      RowBox[{
      "2.464787126067716609380552038426957263783730935`26.86304960171609*^7", 
       " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "48649.69920832475314277899804843188331051667`30."}], ",", 
     "1.92358335248084915925696306764607035099305084337`30.*^10", ",", 
     RowBox[{"-", "4.73155534770036943963258489384714872301180694`30.*^6"}], ",",
      "2.4303743965319945020583638030755528200112849861818`30.*^-8", ",", 
     RowBox[{
      RowBox[{
      "-", "617601.6882662418855163967310086715676429573`30.15051499783199"}],
       "-", 
      RowBox[{"1.5625`16.553626549338247*^-8", " ", "\[ImaginaryI]"}]}], ",", 
     "823468.91768832251402186230801156209019060973`30."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9644190888671207`*^9, 3.9644266523796825`*^9, 
  3.964443341264471*^9, 3.9657871430306396`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"9a59fbb8-5b91-b747-b431-617dd17535d1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumcoords", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", " ", "100000"}], ",", 
      RowBox[{"sums", "[", 
       RowBox[{"[", "\[Lambda]", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "1", ",", "40"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.964418415623005*^9, 3.9644184311638317`*^9}, {
   3.964418465107069*^9, 3.964418466325775*^9}, 3.96441850243548*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"3fca036b-ac75-a44f-b133-2e81b5e83d0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100000", ",", 
     RowBox[{"7.28218621324066874030502565517462933867`10.721745948834917", "-", 
      RowBox[{
      "2.756502351789352322283819835242792009`10.682618221393803", " ", 
       "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"200000", ",", 
     RowBox[{"7.2821873669260021495`9.530140893598372", "-", 
      RowBox[{
      "2.7565001008577544632`9.491012742725394", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"300000", ",", 
     RowBox[{"7.2821877607271311725`8.832774578481471", "-", 
      RowBox[{
      "2.7564993505128625093`8.793646285905272", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"400000", ",", 
     RowBox[{"7.2821879603144863853`8.337851562288531", "-", 
      RowBox[{
      "2.7564989753146470189`8.298723198696093", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"500000", ",", 
     RowBox[{"7.2821880812055941115`7.953886567119091", "-", 
      RowBox[{
      "2.7564987501751021126`7.91475816084568", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"600000", ",", 
     RowBox[{"7.2821881623854313265`7.640118701290056", "-", 
      RowBox[{
      "2.756498600064892498`7.600990266524982", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"700000", ",", 
     RowBox[{"7.2821882207110576332`7.374800628232161", "-", 
      RowBox[{
      "2.7564984928285887644`7.335672173093302", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"800000", ",", 
     RowBox[{"7.2821882646697893656`7.144949139614517", "-", 
      RowBox[{
      "2.7564984123884762065`7.10582066918049", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"900000", ",", 
     RowBox[{"7.2821882990037612336`6.942188746578034", "-", 
      RowBox[{
      "2.7564983498124910989`6.903060264237374", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000", ",", 
     RowBox[{"7.2821883265720209183`6.760800114732145", "-", 
      RowBox[{
      "2.7564982997413952064`6.721671622858528", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1100000", ",", 
     RowBox[{"7.2821883492015831061`6.5967034991752636", "-", 
      RowBox[{
      "2.7564982587647641979`6.557574999496081", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1200000", ",", 
     RowBox[{"7.2821883681149501463`6.446886322368376", "-", 
      RowBox[{
      "2.7564982246089818521`6.407757816179902", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1300000", ",", 
     RowBox[{"7.2821883841612557237`6.309060633850082", "-", 
      RowBox[{
      "2.7564981957000061702`6.269932122149947", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1400000", ",", 
     RowBox[{"7.2821883979488248847`6.1814478572911185", "-", 
      RowBox[{
      "2.7564981709135214382`6.142319340863536", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1500000", ",", 
     RowBox[{"7.28218840992496823`6.062637970266176", "-", 
      RowBox[{
      "2.7564981494250294665`6.023509449738794", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1600000", ",", 
     RowBox[{"7.2821884204259999827`5.951494218361778", "-", 
      RowBox[{
      "2.7564981306161566122`5.912365694244731", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1700000", ",", 
     RowBox[{"7.2821884297096896114`5.8470867632568035", "-", 
      RowBox[{
      "2.7564981140140289135`5.807958235970392", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1800000", ",", 
     RowBox[{"7.2821884379769497492`5.748645322458258", "-", 
      RowBox[{
      "2.7564980992508555112`5.709516792352818", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1900000", ",", 
     RowBox[{"7.2821884453867092673`5.655524629208566", "-", 
      RowBox[{
      "2.7564980860362752006`5.616396096579228", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2000000", ",", 
     RowBox[{"7.2821884520663465985`5.567178761096182", "-", 
      RowBox[{
      "2.7564980741379990179`5.528050226193879", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2100000", ",", 
     RowBox[{"7.2821884581191569463`5.483141737676372", "-", 
      RowBox[{
      "2.7564980633679835163`5.4440132007162445", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2200000", ",", 
     RowBox[{"7.2821884636297931228`5.403012635217858", "-", 
      RowBox[{
      "2.7564980535723749665`5.363884096385757", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2300000", ",", 
     RowBox[{"7.2821884686682941084`5.326444012529882", "-", 
      RowBox[{
      "2.7564980446240768096`5.287315471987468", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2400000", ",", 
     RowBox[{"7.2821884732931114903`5.253132801551831", "-", 
      RowBox[{
      "2.7564980364171752465`5.214004259440578", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2500000", ",", 
     RowBox[{"7.2821884775534131717`5.182813058485769", "-", 
      RowBox[{
      "2.756498028862702686`5.143684514930211", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2600000", ",", 
     RowBox[{"7.282188481490858104`5.115250137299067", "-", 
      RowBox[{
      "2.7564980218853788584`5.0761215924093905", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2700000", ",", 
     RowBox[{"7.282188485140978595`5.050235963284338", "-", 
      RowBox[{
      "2.7564980154210761269`5.011107417158507", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2800000", ",", 
     RowBox[{"7.2821884885342678814`4.987585166482785", "-", 
      RowBox[{
      "2.7564980094148279453`4.948456619208284", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2900000", ",", 
     RowBox[{"7.282188491697043803`4.927131893821518", "-", 
      RowBox[{
      "2.7564980038192493604`4.888003345476802", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3000000", ",", 
     RowBox[{"7.2821884946521405998`4.868727161833787", "-", 
      RowBox[{
      "2.7564979985932734123`4.829598612489459", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3100000", ",", 
     RowBox[{"7.282188497419467476`4.812236643555593", "-", 
      RowBox[{
      "2.756497993701132104`4.773108093275455", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3200000", ",", 
     RowBox[{"7.2821885000164629514`4.757538806854036", "-", 
      RowBox[{
      "2.756497989111528438`4.718410255695913", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3300000", ",", 
     RowBox[{"7.2821885024584670124`4.704523339275407", "-", 
      RowBox[{
      "2.7564979847969589923`4.665394787291875", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3400000", ",", 
     RowBox[{"7.2821885047590279124`4.653089808072382", "-", 
      RowBox[{
      "2.7564979807331560416`4.613961255311384", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3500000", ",", 
     RowBox[{"7.2821885069301521416`4.603146514492375", "-", 
      RowBox[{
      "2.7564979768986275196`4.564017960997746", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3600000", ",", 
     RowBox[{"7.2821885089825346575`4.554609509481054", "-", 
      RowBox[{
      "2.7564979732742629981`4.515480955293007", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3700000", ",", 
     RowBox[{"7.2821885109257100772`4.507401744257605", "-", 
      RowBox[{
      "2.7564979698430241788`4.468273189413066", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3800000", ",", 
     RowBox[{"7.2821885127682201127`4.461452334174535", "-", 
      RowBox[{
      "2.7564979665896642958`4.422323778707538", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3900000", ",", 
     RowBox[{"7.2821885145177371831`4.416695918202165", "-", 
      RowBox[{
      "2.7564979635005003539`4.377567362144124", " ", "\[ImaginaryI]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4000000", ",", 
     RowBox[{"7.2821885161811737299`4.373072099507893", "-", 
      RowBox[{
      "2.7564979605632176564`4.333943542887869", " ", "\[ImaginaryI]"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.964418435190462*^9, 3.9644184668903866`*^9, 
  3.9644185037146664`*^9, 3.9644266525657406`*^9, 3.964443351029335*^9, 
  3.9657871485050983`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"88ff7234-e711-724c-9e8f-f9d0369eca8c"]
}, Open  ]],

Cell[TextData[{
 "The number of digits of precision decreases as \[Lambda] increases. This \
can be improved but at the cost of computing time. To the order that we work \
in in the paper going up to \[Lambda] = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "6"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1821e742-ae14-4b4a-b5c2-f55c428b9a95"],
 " is sufficient. "
}], "Text",
 CellChangeTimes->{{3.965790275310915*^9, 
  3.9657902846738853`*^9}},ExpressionUUID->"d18ed608-dbe9-2043-a8d3-\
e3b5b54dbe53"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Resumscoords", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", "100000"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"sums", "[", 
         RowBox[{"[", "\[Lambda]", "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "1", ",", "40"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Imsumscoords", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", "100000"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"sums", "[", 
         RowBox[{"[", "\[Lambda]", "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "1", ",", "40"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Resumscoords", ",", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Imsumscoords", ",", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9644181625953617`*^9, 3.96441817558062*^9}, {
  3.964418241456505*^9, 3.9644183837818146`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"1ea184c3-8e3e-7f40-a59a-be344c9c93e6"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[
          NCache[
           Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxyOMZjmfFWQdYDwORzbtRbuhPEb/IUczebx
XUHISziuayh+CJdvkXNMTZ3wEqFeyVGCj/k9jH8gRtXxlcjbTwj9Go5lng++
wvgO5dqOd5X1fiDM03OMOsT+C8Z/cMLA0aKj5zfCfCNHsbKLf2B8hWvGjjVK
T/8i7DN1vM1w6R+Mn/DYzLHuwPz/CPstHFs1Qhi+QfkLPlg6zlv2Gc53KLd2
zFzXyAjjP/hr4/jwFwPTN7j77Bxt9hTD+RNYHRyP77gN5z844eB4PsWKGcY3
6HF0jP8yAc5v8Hdy7Mx4AOdfEHJ27JqpyfIN7h9nx9l2uXB+wUwXR8Yvq+H8
AzGujjftn8H5Agpujo+myrB+g/vXzbEzyh/O37DM3THuaR2cz5Dl4SjcvBrO
D9D1dFQov8qKCA9PR8m/f+D8D5u9HM96KrEhwsfb0b3HFc6fYOXjWPIujQ0R
Xj6Oz6a2wfkGB30do5csYUOEn5+jlcVBMB8ABNe/1A==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxyOMZjmfFWQdYDwORzbtRbuhPEb/IUczebx
XUHISziuayh+CJdvkXNMTZ3wEqFeyVGCj/k9jH8gRtXxlcjbTwj9Go5lng++
wvgO5dqOd5X1fiDM03OMOsT+C8Z/cMLA0aKj5zfCfCNHsbKLf2B8hWvGjjVK
T/8i7DN1vM1w6R+Mn/DYzLHuwPz/CPstHFs1Qhi+QfkLPlg6zlv2Gc53KLd2
zFzXyAjjP/hr4/jwFwPTN7j77Bxt9hTD+RNYHRyP77gN5z844eB4PsWKGcY3
6HF0jP8yAc5v8Hdy7Mx4AOdfEHJ27JqpyfIN7h9nx9l2uXB+wUwXR8Yvq+H8
AzGujjftn8H5Agpujo+myrB+g/vXzbEzyh/O37DM3THuaR2cz5Dl4SjcvBrO
D9D1dFQov8qKCA9PR8m/f+D8D5u9HM96KrEhwsfb0b3HFc6fYOXjWPIujQ0R
Xj6Oz6a2wfkGB30do5csYUOEn5+jlcVBMB8ABNe/1A==
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{18750.00000000004, 4.*^6}, {
              0, 14.564377032362348`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {18750.00000000004, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[7, 360]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{18750.00000000004, 4.*^6}, {
             0, 14.564377032362348`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {18750.00000000004, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[7, 360]], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxyOMZjmfFWQdYDwORzbtRbuhPEb/IUczebx
XUHISziuayh+CJdvkXNMTZ3wEqFeyVGCj/k9jH8gRtXxlcjbTwj9Go5lng++
wvgO5dqOd5X1fiDM03OMOsT+C8Z/cMLA0aKj5zfCfCNHsbKLf2B8hWvGjjVK
T/8i7DN1vM1w6R+Mn/DYzLHuwPz/CPstHFs1Qhi+QfkLPlg6zlv2Gc53KLd2
zFzXyAjjP/hr4/jwFwPTN7j77Bxt9hTD+RNYHRyP77gN5z844eB4PsWKGcY3
6HF0jP8yAc5v8Hdy7Mx4AOdfEHJ27JqpyfIN7h9nx9l2uXB+wUwXR8Yvq+H8
AzGujjftn8H5Agpujo+myrB+g/vXzbEzyh/O37DM3THuaR2cz5Dl4SjcvBrO
D9D1dFQov8qKCA9PR8m/f+D8D5u9HM96KrEhwsfb0b3HFc6fYOXjWPIujQ0R
Xj6Oz6a2wfkGB30do5csYUOEn5+jlcVBMB8ABNe/1A==
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{18750.00000000004, 4.*^6}, {0, 14.564377032362348`}},
         "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {18750.00000000004, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{18750.00000000004, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{18750.00000000004, 4.*^6}, {0, 14.564377032362348`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.964443354390791*^9, 3.9644444867447205`*^9, 
  3.965787165040943*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"37b3f30d-98e8-4e49-8ff5-4bfe7546463d"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[
          NCache[
           Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxycnR5JBfKyHYDwORy7rx154w/lN/gLOQrr
83f4w+UlHFdXbA6Fy7fIOXrtqTZHqFdyfPMnVBnGPxCj6pid8FEEoV/DcWul
KheM71Cu7diauJ8RYZ6eY+Nntt9+UP6DEwaO9oztX/3g5hs5nsv++AHGV7hm
7HhEVuCtH9w+U8eu0j0vYfyEx2aOR+RuPfOD22/hqHMr+AmMv+CDpWNAhuQj
P7h7rB0F1eQewO3/a+OYLBlxD25/i50jt/v+OzD+BFYHxz8WvrcR7nVwfL70
z00Y36DH0fG6/skbCPc7OWobr78O418QcnYMXrj6GsI/zo7KT3ZfhfELZro4
th+/ewXhP1dH5gx+OF9Awc3xhIr/ZYR/3RznTJl9CcbfsMzd8WHN54sI/3s4
+p4KhfMDdD0dP3UdvIAID0/H6JemcP6HzV6ONRqbziPCx9vRdoEpnD/Bysdx
36795xDh5eP4+KM/nG9w0Ncx4OzTs4jw83Pc8qABzAcA3nTDxw==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxycnR5JBfKyHYDwORy7rx154w/lN/gLOQrr
83f4w+UlHFdXbA6Fy7fIOXrtqTZHqFdyfPMnVBnGPxCj6pid8FEEoV/DcWul
KheM71Cu7diauJ8RYZ6eY+Nntt9+UP6DEwaO9oztX/3g5hs5nsv++AHGV7hm
7HhEVuCtH9w+U8eu0j0vYfyEx2aOR+RuPfOD22/hqHMr+AmMv+CDpWNAhuQj
P7h7rB0F1eQewO3/a+OYLBlxD25/i50jt/v+OzD+BFYHxz8WvrcR7nVwfL70
z00Y36DH0fG6/skbCPc7OWobr78O418QcnYMXrj6GsI/zo7KT3ZfhfELZro4
th+/ewXhP1dH5gx+OF9Awc3xhIr/ZYR/3RznTJl9CcbfsMzd8WHN54sI/3s4
+p4KhfMDdD0dP3UdvIAID0/H6JemcP6HzV6ONRqbziPCx9vRdoEpnD/Bysdx
36795xDh5eP4+KM/nG9w0Ncx4OzTs4jw83Pc8qABzAcA3nTDxw==
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{18750.00000000004, 
             4.*^6}, {-2.756502351789352, -2.756497960563218}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {18750.00000000004, -2.7564977166062166`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[7, 360]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{18750.00000000004, 
            4.*^6}, {-2.756502351789352, -2.756497960563218}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {18750.00000000004, -2.7564977166062166`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[7, 360]], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQZZPxycnR5JBfKyHYDwORy7rx154w/lN/gLOQrr
83f4w+UlHFdXbA6Fy7fIOXrtqTZHqFdyfPMnVBnGPxCj6pid8FEEoV/DcWul
KheM71Cu7diauJ8RYZ6eY+Nntt9+UP6DEwaO9oztX/3g5hs5nsv++AHGV7hm
7HhEVuCtH9w+U8eu0j0vYfyEx2aOR+RuPfOD22/hqHMr+AmMv+CDpWNAhuQj
P7h7rB0F1eQewO3/a+OYLBlxD25/i50jt/v+OzD+BFYHxz8WvrcR7nVwfL70
z00Y36DH0fG6/skbCPc7OWobr78O418QcnYMXrj6GsI/zo7KT3ZfhfELZro4
th+/ewXhP1dH5gx+OF9Awc3xhIr/ZYR/3RznTJl9CcbfsMzd8WHN54sI/3s4
+p4KhfMDdD0dP3UdvIAID0/H6JemcP6HzV6ONRqbziPCx9vRdoEpnD/Bysdx
36795xDh5eP4+KM/nG9w0Ncx4OzTs4jw83Pc8qABzAcA3nTDxw==
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{18750.00000000004, 
         4.*^6}, {-2.756502351789352, -2.756497960563218}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {18750.00000000004, -2.7564977166062166`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{18750.00000000004, -2.7564977166062166`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{18750.00000000004, 
   4.*^6}, {-2.756502351789352, -2.756497960563218}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.964443354390791*^9, 3.9644444867447205`*^9, 
  3.9657871650912037`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"166b2250-b251-aa43-b490-d59a68bb158b"]
}, Open  ]],

Cell[TextData[{
 "Below is the explicit evaluation of F with \[Alpha] = \[Lambda] and with \
\[Lambda] in the range ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", " ", 
      SuperscriptBox["10", "2"]}], ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["10", "3"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "416e78cf-414c-814f-958b-dd3a5d4380f4"],
 "] and steps of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "33e12413-6c38-0d40-be28-899cc1d4248d"],
 ". At these smaller values of \[Lambda] we see similar convergent behaviour \
to the larger values above. "
}], "Text",
 CellChangeTimes->{{3.9657901673883705`*^9, 
  3.9657902379529114`*^9}},ExpressionUUID->"df1bc2f5-23ae-9c4f-a8cb-\
b955cc9a425c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"set", " ", "up", " ", "the", " ", "\[Lambda]", " ", "grid"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"lams", "=", 
     RowBox[{"Range", "[", 
      RowBox[{"100", ",", "2000", ",", "100"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"Length", "[", "lams", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"storage", " ", "for", " ", "results", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"each", " ", "entry", " ", "is", " ", "your", " ", "12"}], "-", 
       RowBox[{"term", " ", "vector"}]}], ")"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"res", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"Null", ",", "n"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Lambda]", "=", 
            RowBox[{"lams", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Fa", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fb", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fbcor", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fc", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fd", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]", ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fdcor", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]", ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Feg", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Ff", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]", ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fjac", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fcor1", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]", ",", 
                   RowBox[{"1", "/", "4"}]}], "]"}], ",", 
                 RowBox[{"Fcor2", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}], ",", 
                 RowBox[{"Fcor3", "[", 
                  RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}]}], "}"}], ",",
                "30"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"g", " ", "\[Eta]"}], ")"}]}]}], ";"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<Progress: \>\"", ",", 
         RowBox[{"ProgressIndicator", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"Spacer", "[", "10", "]"}], ",", 
         RowBox[{"NumberForm", "[", 
          RowBox[{
           RowBox[{"100.", " ", 
            RowBox[{"i", "/", "n"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", "\"\<%  \>\"", ",", 
         RowBox[{"Spacer", "[", "10", "]"}], ",", "\"\<\[Lambda] = \>\"", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"1", "<=", "i", "<=", "n"}], ",", 
           RowBox[{"lams", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<-\>\""}], "]"}]}], 
        "}"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sums", "=", 
     RowBox[{"Total", "/@", "res"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9644100913061943`*^9, 3.9644101147445126`*^9}, {
  3.964419115061989*^9, 3.9644191422326984`*^9}, {3.9644450123108444`*^9, 
  3.964445031610121*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"961cb9e3-75d8-1d41-b89d-c8abf0b8166e"],

Cell[CellGroupData[{

Cell[BoxData["res"], "Input",
 CellChangeTimes->{{3.9644473775859985`*^9, 3.96444737780752*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"434d2fae-fdf7-674f-97b5-6e64e0239e09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "49615.06546520205989483919564092533595146832`30.15051494269956", "-", 
      RowBox[{"25.`26.852841382644588", " ", "\[ImaginaryI]"}]}], ",", 
     "1.14420944960266415091428180130605929661763156`30.*^6", ",", 
     RowBox[{
      RowBox[{"-", "1.19461562623226606103525603212948957963673958`30.*^6"}], 
      "-", 
      RowBox[{
      "616.25847011441878226792169167794825094245`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.52312252020829356093230858666791268075153044`30.\
150514997827543*^6"}], "+", 
      RowBox[{"24.999375`24.80625947165534", " ", "\[ImaginaryI]"}]}], ",", 
     "4.32950669333340171385045436706190472812953864`30.*^6", ",", 
     RowBox[{
     "1.19457057418089230956169799513162524060655058`30.150514940557937*^6", "+", 
      RowBox[{
      "613.49872686887775964180588658387630419602`26.861116793794398", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "2.3237919165200827357904141784695488532265088933868087589597`30."}]\
, ",", "41.21048840099886183944685690608064667902`30.", ",", 
     RowBox[{"-", "195.55202868882374648168437904047760798551`30."}], ",", 
     "0.0000154464712556875598645061786327582411707680044589024166`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "1.2403766366300514973709798910231333987867080361978354650472`30.\
15051494269956"}], "-", 
      RowBox[{
      "0.0006250000000000000000000000000000000000000000000000000001`26.\
85284138264459", " ", "\[ImaginaryI]"}]}], ",", 
     "1.6538355155067353298279731880308445317156107149304472864136`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "366213.0544260227922316496774203687359221738`30.15051499378412", "-", 
      RowBox[{"50.`26.285751176548413", " ", "\[ImaginaryI]"}]}], ",", 
     "2.02095871211181190567694363008124617186245218`30.*^6", ",", 
     RowBox[{
      RowBox[{"-", "2.38905207803803993138042578448213742001045994`30.*^6"}], 
      "-", 
      RowBox[{
      "1232.42451070127315815914086535394500479696`26.86304965023742", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "8.180861326720249273184041087842920070940668229`30.\
150514997831905*^7"}], "+", 
      RowBox[{"49.9996875`23.936683256794435", " ", "\[ImaginaryI]"}]}], ",", 
     "7.942172097755559142234627791621551849098258173`30.*^7", ",", 
     RowBox[{
     "2.38902690406919998706825871326765441855155757`30.150514940302994*^6", "+", 
      RowBox[{
      "1229.6663877666551462873683549442003414973`26.862081201715544", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "4.3329241854474392306658214641590714676675889529491675549832`30."}]\
, ",", "139.01066998717731683634942471369145768936`30.", ",", 
     RowBox[{"-", "382.41393273801848551280919733637057572931`30."}], ",", 
     "0.0000102281050968321964061694260511934954487062375533620681`30.", ",", 
     RowBox[{
      RowBox[{
      "-", "2.2888315901626424514478104838773045995135862686918105201256`30.\
15051499378412"}], "-", 
      RowBox[{"0.0003125`26.285751176548416", " ", "\[ImaginaryI]"}]}], ",", 
     "3.0517754535501899352637473118364061326847816915890806942787`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.18570804282112188994746319698115505442070485`30.150514996963185*^6", "-", 
      RowBox[{"75.`25.951598494598894", " ", "\[ImaginaryI]"}]}], ",", 
     "2.39475181286976957176843531246610677031538252`30.*^6", ",", 
     RowBox[{
      RowBox[{"-", "3.58352834638303428854561471011852786910929569`30.*^6"}], 
      "-", 
      RowBox[{
      "1848.61109118314184657851615414148653578213`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.9765199657832006127167760749937767788589672269`30.\
150514997831984*^8"}], "+", 
      RowBox[{
      "74.99979166666666666666666666666666666667`23.42607188749694", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.9407184491950429465272993076688387876406894483`30.*^8", ",", 
     RowBox[{
     "3.58350980163165623012027564519542227676801626`30.150514940217526*^6", "+", 
      RowBox[{
      "1845.85350964872884978964912845885468787349`26.86240357516968", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "6.2641169354413946356942624180726190808666459963722680689911`30."}]\
, ",", "286.00594281064377842585453801344050520484`30.", ",", 
     RowBox[{"-", "563.17915822590800975583161432050424226289`30."}], ",", 
     "8.2094232153694698564317885048199840131664008553653213`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "3.2936334522808941387429533249476529289464023607955778971207`30.\
15051499696319"}], "-", 
      RowBox[{
      "0.0002083333333333333333333333333333333333333333333333333334`25.\
951598494598894", " ", "\[ImaginaryI]"}]}], ",", 
     "4.3915112697078588516572710999302039052618698143941038619879`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.7345084316679665470180487609983682901880522`30.150514997541592*^6", "-", 
      RowBox[{"100.`25.713635730711818", " ", "\[ImaginaryI]"}]}], ",", 
     "2.03918725192803475398340177577703461107587772`30.*^6", ",", 
     RowBox[{
      RowBox[{"-", "4.77801456886283376741580842907585397038941028`30.*^6"}], 
      "-", 
      RowBox[{
      "2464.80280663876411312993047170691426104996`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.22314779088712092750305033500628044965674303024`30.\
15051499783199*^9"}], "+", 
      RowBox[{"99.99984375`23.0630353839689", " ", "\[ImaginaryI]"}]}], ",", 
     "1.21837438545286631492039803824166438274653811408`30.*^9", ",", 
     RowBox[{
     "4.777999339073590266307924756254330281248768`30.1505149401747*^6", "+", 
      RowBox[{
      "2462.04549594809252471538062691116070342706`26.862564928799053", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "8.1491736686361234605696537050454210850030768904316491807735`30."}]\
, ",", "479.23065044932921800084490563386907503855`30.", ",", 
     RowBox[{"-", "740.22077641749585360078710163052339569908`30."}], ",", 
     "7.0871151274627092182327197440602243950118501456054562`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "4.2726694244811977297157011890599504534188315642903015371255`30.\
150514997541592"}], "-", 
      RowBox[{
      "0.0001562500000000000000000000000000000000000000000000000001`25.\
713635730711818", " ", "\[ImaginaryI]"}]}], ",", 
     "5.6968925659749303062876015854132672712251087523870687147152`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.23370744189396372051728789811718739200682044`30.15051499770812*^6", "-", 
      RowBox[{"125.`25.528615568285865", " ", "\[ImaginaryI]"}]}], ",", 
     "733182.7469319299234419807934446624566376053`30.", ",", 
     RowBox[{
      RowBox[{"-", "5.97250477299655529496800406536155433254203641`30.*^6"}], 
      "-", 
      RowBox[{
      "3080.99657608388781093416040078349646403085`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.92667361838521109080394402456478812910728673055`30.\
15051499783199*^9"}], "+", 
      RowBox[{"124.999875`22.78105028377938", " ", "\[ImaginaryI]"}]}], ",", 
     "2.92070695475037198189556346804203036085938404785`30.*^9", ",", 
     RowBox[{
     "5.97249153226636317895313652502177901290368362`30.150514940148973*^6", "+", 
      RowBox[{
      "3078.23942793269614406438429890604298443602`26.86266179404714", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "10.0019161609929111480198141726751605557609596413334639687648`30."}\
], ",", "716.8567609099828901440683330987998875115`30.", ",", 
     RowBox[{"-", "914.61298640089376993613950179764080890323`30."}], ",", 
     "6.3546086981602468014645555728462693969915894635618211`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "5.2337074418939637205172878981171873920068204386942922126129`30.\
15051499770812"}], "-", 
      RowBox[{"0.000125`25.528615568285865", " ", "\[ImaginaryI]"}]}], ",", 
     "6.9782765891919516273563838641562498560090939182590562812603`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "8.90071847252981957499692023441917613675873326`30.150514997770316*^6", "-", 
      RowBox[{"150.`25.37718119219668", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1.74066733856238899992097369314316383422928896`30.*^6"}], ",", 
     RowBox[{
      RowBox[{"-", "7.16699696795723784686120066031144182513091831`30.*^6"}], 
      "-", 
      RowBox[{
      "3697.19137252376222436479813561565590586828`26.86304965023742", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.97299101256030290296319202622861609142104906645`30.\
15051499783199*^9"}], "+", 
      RowBox[{
      "149.99989583333333333333333333333333333333`22.5504140940208", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "5.96583107978239852275841354792673126959392622693`30.*^9", ",", 
     RowBox[{
     "7.16698505329323505576870839525659301766045533`30.15051494013181*^6", "+", 
      RowBox[{
      "3694.4343327431253150423323973875534984283`26.862726392913377", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "11.8300217128152077622516923391844167925650991432612893322873`30."}\
], ",", "997.58980461228937456960205597144749403125`30.", ",", 
     RowBox[{"-", "1086.96498216794372795140651738029245345532`30."}], ",", 
     "5.8306681036935622917073905741294230945021316780390301`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "6.1810544948123747048589723850133167616380092096686404385909`30.\
15051499777032"}], "-", 
      RowBox[{
      "0.0001041666666666666666666666666666666666666666666666666666`25.\
377181192196684", " ", "\[ImaginaryI]"}]}], ",", 
     "8.2414059930831662731452965133510890155173456128915205942409`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.395016070904673832949585997942089852993535505`30.15051499779782*^7", "-", 
      RowBox[{"175.`25.248973835673763", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "5.59697669893247679253208412033794037377896373`30.*^6"}], ",", 
     RowBox[{
      RowBox[{"-", "8.36149030053332669837782637449800767796908922`30.*^6"}], 
      "-", 
      RowBox[{
      "4313.38675581777990386766890230814519848086`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.092186447591996410220956183427206430588801904452`30.\
15051499783199*^10"}], "+", 
      RowBox[{
      "174.99991071428571428571428571428571428571`22.35525604165449", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.091351125866324837691628725835435866095489754105`30.*^10", ",", 
     RowBox[{
     "8.36147933307031375388492083267351533882521301`30.150514940119546*^6", "+", 
      RowBox[{
      "4310.62979344909389179117524379959200913494`26.862772545728173", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "13.6383444963196415576731951079613281781829915239277997518418`30."}\
], ",", "1320.44138202736471604212514387384738880655`30.", ",", 
     RowBox[{"-", "1257.66710116128414599604482101385944299266`30."}], ",", 
     "5.4329752002442761452837884055223524942564589713086218`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "7.1174289331871113925999285609290298622119158432915149730586`30.\
15051499779782"}], "-", 
      RowBox[{
      "0.0000892857142857142857142857142857142857142857142857142857`25.\
248973835673763", " ", "\[ImaginaryI]"}]}], ",", 
     "9.4899052442494818567999047479053731496158877910553532974116`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.059441331509973457022566579238488364337149816`30.150514997811513*^7", 
      "-", 
      RowBox[{"200.`25.137795569003597", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1.10481204714498871694984644261178254164282504`30.*^7"}], ",", 
     RowBox[{
      RowBox[{"-", "9.55598434411904448715909528820749750596306576`30.*^6"}], 
      "-", 
      RowBox[{
      "4929.58250589563712466568531391334064782793`26.863049650237425", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.84269825272409897323210655100127847367788130193`30.\
15051499783199*^10"}], "+", 
      RowBox[{
      "199.99992187500000000000000000000000000001`22.186090599811237", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.841743600706576994904898767239098516483617488125`30.*^10", ",", 
     RowBox[{
     "9.55597408706183625960226227202695373913191328`30.150514940110344*^6", "+", 
      RowBox[{
      "4926.82560158797183781698010197233527051253`26.862807166218253", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "-", "15.4302148262589463052969982178624616218673754352643395082842`30."}\
], ",", "1684.61969008745929759991150984355578937826`30.", ",", 
     RowBox[{"-", "1426.98969513910444555539731429501860512649`30."}], ",", 
     "5.1182651157859478009271656640686922293887372579794607`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "8.0446927012108338164944007001503451731919914695349732952849`30.\
150514997811513"}], "-", 
      RowBox[{
      "0.0000781249999999999999999999999999999999999999999999999999`25.\
137795569003597", " ", "\[ImaginaryI]"}]}], ",", 
     "10.7262569349477784219925342668671268975893219593799643937132`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.904399372167561115291724649278027479876377137`30.15051499781896*^7", "-", 
      RowBox[{"225.`25.039641181724864", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1.830461302910065230339943033163958323630875512`30.*^7"}], 
     ",", 
     RowBox[{
      RowBox[{"-", "1.075047886171118156745012633493226998406091272`30.*^7"}],
       "-", 
      RowBox[{
      "5545.77850049605403966046548879367353499798`26.86304965023742", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.923507620621867992780427376020519067229610434475`30.\
15051499783199*^10"}], "+", 
      RowBox[{
      "224.99993055555555555555555555555555555556`22.036793151664316", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.922433636240365398536742598752774146446698223144`30.*^10", ",", 
     RowBox[{
     "1.075046915719443780096656326174238525410592022`30.150514940103186*^7", 
      "+", 
      RowBox[{
      "5543.02164134802383028249958464667392150341`26.862834096745768", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "17.20805052007133690034863377283374580706`30."}], ",", 
     "2089.46887676557994856181517599499534721873`30.", ",", 
     RowBox[{"-", "1595.13046106668648456554390610769664630356`30."}], ",", 
     "4.861420124811449423569478897089228185310873389310926`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "8.9641955931097565286781624977716897527048677060801129514003`30.\
15051499781896"}], "-", 
      RowBox[{
      "0.0000694444444444444444444444444444444444444444444444444444`25.\
039641181724864", " ", "\[ImaginaryI]"}]}], ",", 
     "11.9522607908130087049042166636955863369398236081068172685337`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.950783151269923625863298899901378481326585602`30.150514997823294*^7", 
      "-", 
      RowBox[{"250.`24.95177181351127", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "2.757538156308092486002577255998142332720744194`30.*^7"}], 
     ",", 
     RowBox[{
      RowBox[{"-", "1.194497371110781215179799087476774031723146898`30.*^7"}],
       "-", 
      RowBox[{
      "6161.97466626226274059298029796660262864411`26.86304965023742", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.418517643574359661895222843801265595045109642673`30.\
15051499783199*^10"}], "+", 
      RowBox[{"249.9999375`21.903178304416972", " ", "\[ImaginaryI]"}]}], ",",
      "4.417324324583602847894116089899176212656403685811`30.*^10", ",", 
     RowBox[{
     "1.194496444862490184746236789434576074119873672`30.150514940097455*^7", 
      "+", 
      RowBox[{
      "6159.21784324253476777812080171240496517784`26.86285564335794", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "18.97368154626135310698778701990394937932`30."}], ",", 
     "2534.43215306340577246341053597087972682531`30.", ",", 
     RowBox[{"-", "1762.23988942716937677296228339117787257791`30."}], ",", 
     "4.6467617473959046484649754976444190274942413921734738`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "9.8769578781748090646582472497534462033164640048947716555913`30.\
150514997823297"}], "-", 
      RowBox[{"0.0000625`24.951771813511275", " ", "\[ImaginaryI]"}]}], ",", 
     "13.1692771708997454195443296663379282710886255302434086726787`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.219347539727347222597426742721056645013840772`30.15051499782596*^7", "-", 
      RowBox[{"275.`24.872231475551754", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "3.906797286354620241919528096098792861855921843`30.*^7"}], 
     ",", 
     RowBox[{
      RowBox[{"-", "1.313946880181680164818718886413826363590945018`30.*^7"}],
       "-", 
      RowBox[{
      "6778.17095651268364948021120480687441790922`26.863049650237425", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.420797412357958862835065390891875678111465066786`30.\
15051499783199*^10"}], "+", 
      RowBox[{
      "274.99994318181818181818181818181818181818`21.78225863456696", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.419484756377862805017194026919025613231996004852`30.*^10", ",", 
     RowBox[{
     "1.313945990099880541040746083826748712648998993`30.150514940092766*^7", 
      "+", 
      RowBox[{
      "6775.41416305282870156754587007938655746124`26.862873273851243", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "20.72853795460168948956787319425748356707`30."}], ",", 
     "3019.02779631958482630939018128503501072525`30.", ",", 
     RowBox[{"-", "1928.43613674840828579420814778643880594389`30."}], ",", 
     "4.4639471741614567899360744969922482321059654493523944`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "10.7837759085275769061930304601674724070533900257014245887871`30.\
15051499782596"}], "-", 
      RowBox[{
      "0.0000568181818181818181818181818181818181818181818181818181`24.\
872231475551754", " ", "\[ImaginaryI]"}]}], ",", 
     "14.3783678780367692082573739468899632094059615732688642928435`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.730725480517918022973261527662085954296901088`30.150514997827678*^7", 
      "-", 
      RowBox[{"300.`24.79957437477138", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "5.2988714789434513739077921371627541964689429`30.*^7"}], ",", 
     RowBox[{
      RowBox[{"-", "1.433396407351006032860738694066007669371800008`30.*^7"}],
       "-", 
      RowBox[{
      "7394.36734012626371433347918489765322888856`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "9.032525920072255674528852313357483983465185318668`30.\
15051499783199*^10"}], "+", 
      RowBox[{
      "299.99994791666666666666666666666666666667`21.671826960643855", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "9.031093924615546566128480964357807864556255478176`30.*^10", ",", 
     RowBox[{
     "1.433395547408003466058854477906478428508725658`30.15051494008886*^7", "+", 
      RowBox[{
      "7391.61057129985666025836813846840532560587`26.862887966923193", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "22.47376596959571189980885416889096926517`30."}], ",", 
     "3542.83272549495003837202032035409238843483`30.", ",", 
     RowBox[{"-", "2093.81428341686537502550604082417884044651`30."}], ",", 
     "4.3058492550055851405096651923706127157695717451249191`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "11.6852872925658299009952457077466770039876754997687689341908`30.\
150514997827678"}], "-", 
      RowBox[{
      "0.0000520833333333333333333333333333333333333333333333333333`24.\
79957437477138", " ", "\[ImaginaryI]"}]}], ",", 
     "15.5803830567544398679936609436622360053169655634423102362107`30."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "8.505440934437909800276936123802903196115642353`30.15051499782882*^7", "-", 
      RowBox[{"325.`24.732701525817426", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "6.954284564053362986733311509788897507955965782`30.*^7"}], 
     ",", 
     RowBox[{
      RowBox[{"-", "1.552845948442198761212835431499057416624237207`30.*^7"}],
       "-", 
      RowBox[{
      "8010.563795557658514545237221334975902725`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.236494221035619183760926914671906321257513727586`30.\
15051499783199*^11"}], "+", 
      RowBox[{
      "324.99995192307692307692307692307692307692`21.5702062036126", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.2363390872848880382610658573927027222921814187754`30.*^11", ",", 
     RowBox[{
     "1.55284511400129050113471173830219791451147196`30.150514940085554*^7", "+", 
      RowBox[{
      "8007.80704757508145280677740666597792625228`26.862900400228128", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "24.21030345041912087445939749216351681242`30."}], ",", 
     "4105.47080138899349937193981578071317083775`30.", ",", 
     RowBox[{"-", "2258.45238912347143402108977349250993948464`30."}], ",", 
     "4.1673801793109029877976036948683149488947147272085907`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "12.582013216624126923486591899116720704313080403684980110119`30.\
15051499782882"}], "-", 
      RowBox[{
      "0.0000480769230769230769230769230769230769230769230769230769`24.\
732701525817426", " ", "\[ImaginaryI]"}]}], ",", 
     "16.77601762216550256464878919882229427242`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.0563919469706836391841673857579925237522301672`30.150514997829607*^8",
       "-", 
      RowBox[{"350.`24.670757960322323", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "8.893461999362258591160105496306883543136423247`30.*^7"}], 
     ",", 
     RowBox[{
      RowBox[{"-", "1.672295500472001165522849756617075225032917569`30.*^7"}],
       "-", 
      RowBox[{
      "8626.76030741733632111009458775886875452059`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.6538300581637417105230748048351144817412914296704`30.\
15051499783199*^11"}], "+", 
      RowBox[{
      "349.99995535714285714285714285714285714286`21.476092105871857", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "1.6536629899434336670979627996465708118417654184695`30.*^11", ",", 
     RowBox[{
     "1.672294687890054611762062605217041836170019552`30.150514940082722*^7", 
      "+", 
      RowBox[{
      "8624.00357730099570503410181010814869845475`26.862911057861215", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "25.93893099154442378685409213137518076095`30."}], ",", 
     "4706.60421973156707832155304016903869232033`30.", ",", 
     RowBox[{"-", "2422.41561531647298289040516990367731852505`30."}], ",", 
     "4.0448003566472178707536489438014507791571154093152015`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "13.4743870787076994793898901244641903539825276422859705875716`30.\
150514997829607"}], "-", 
      RowBox[{
      "0.0000446428571428571428571428571428571428571428571428571428`24.\
670757960322323", " ", "\[ImaginaryI]"}]}], ",", 
     "17.96584943827693263918652016595225380531`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.2926497074880816628227012549437330506220116052`30.15051499783016*^8", 
      "-", 
      RowBox[{"375.`24.613065413311542", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1.1136739678844758959068020504089733123992263274`30.*^8"}],
      ",", 
     RowBox[{
      RowBox[{"-", "1.791745061252691310599198151883067482366592463`30.*^7"}],
       "-", 
      RowBox[{
      "9242.95686441964053275743141817201774868351`26.86304965023742", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.1681829963865756260536941158706719429994738895126`30.\
15051499783199*^11"}], "+", 
      RowBox[{
      "374.99995833333333333333333333333333333333`21.38845028308834", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.1680039934262595651627615529249937393551680575896`30.*^11", ",", 
     RowBox[{
     "1.791744267615194678832855387518292886796060838`30.150514940080267*^7", 
      "+", 
      RowBox[{
      "9240.20014978743834162945295763225694028654`26.86292029486063", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "27.66030771587489862134941184257477504407`30."}], ",", 
     "5345.92700906040220312945386681483317054682`30.", ",", 
     RowBox[{"-", "2585.75912589841648656925952605674135082843`30."}], ",", 
     "3.9352928619365094929488640173443845583643377485126068`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "14.3627745276453518091411250549303672291334622799857065042467`30.\
150514997830165"}], "-", 
      RowBox[{
      "0.0000416666666666666666666666666666666666666666666666666666`24.\
613065413311542", " ", "\[ImaginaryI]"}]}], ",", 
     "19.15036603686046907885483340657382297218`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.5613427600283253786586334871290206637517578778`30.150514997830566*^8",
       "-", 
      RowBox[{"400.`24.559076735392516", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1.3704371371019936123983982447914214345079280645`30.*^8"}],
      ",", 
     RowBox[{
      RowBox[{"-", "1.911194629143477745048192979144288979451825412`30.*^7"}],
       "-", 
      RowBox[{
      "9859.15345810032869853428281307643735851987`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.7933696793616472361845806959572248606106775371087`30.\
15051499783199*^11"}], "+", 
      RowBox[{
      "399.99996093750000000000000000000000000003`21.306446531963005", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "2.7931787413859256874483030837638540565440043939994`30.*^11", ",", 
     RowBox[{
     "1.911193852082386479945944510773915049124192987`30.150514940078114*^7", 
      "+", 
      RowBox[{
      "9856.39675701679512797263620561627229039262`26.862928377527588", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "29.37499706595023730523023045136402282543`30."}], ",", 
     "6023.16000788325166679024001032923547774739`30.", ",", 
     RowBox[{"-", "2748.53018564350682782786567905933842057434`30."}], ",", 
     "3.8366909213050564603908485384402904944161595398019301`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "15.2474878909016150259632176477443424194507605258093882575701`30.\
150514997830566"}], "-", 
      RowBox[{"0.0000390625`24.559076735392516", " ", "\[ImaginaryI]"}]}], ",",
      "20.32998385453548670128429019699245655927`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.8644889119585636542786539134445078043338775415`30.15051499783086*^8", 
      "-", 
      RowBox[{"425.`24.508344122908188", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1.661653507813592362690662339387685856183027904`30.*^8"}], 
     ",", 
     RowBox[{
      RowBox[{"-", "2.030644202889637594274661338636875732803047349`30.*^7"}],
       "-", 
      RowBox[{
      "10475.35008198674482653544031991484453420494`26.86304965023742", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3.5440970861994591445875734423721468819361241133244`30.\
15051499783199*^11"}], "+", 
      RowBox[{
      "424.99996323529411764705882352941176470591`21.229398279970127", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "3.5438942129287266461920107468182054170598684236255`30.*^11", ",", 
     RowBox[{
     "2.030643440454794846289282609986904496194559561`30.150514940076217*^7", 
      "+", 
      RowBox[{
      "10472.59339285795336593981987892431336121549`26.862935509519176", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "31.08348584153557674056689181744543904904`30."}], ",", 
     "6738.0469101633364022711571440093193696377`30.", ",", 
     RowBox[{"-", "2910.76971453519227404705623882930493209388`30."}], ",", 
     "3.7472974939108903376493019008836489111991145499159194`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "16.1287968162505506425489092858521436361062071060807707020951`30.\
15051499783086"}], "-", 
      RowBox[{
      "0.0000367647058823529411764705882352941176470588235294117647`24.\
508344122908188", " ", "\[ImaginaryI]"}]}], ",", 
     "21.50506242166740085673187904780285818148`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.204098942661938945190696961421686323476521526`30.15051499783109*^8", "-", 
      RowBox[{"450.`24.46049642537967", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "1.9893338531144982797180723610972223083529887036`30.*^8"}],
      ",", 
     RowBox[{
      RowBox[{"-", "2.150093781515275289149024308322266866375926775`30.*^7"}],
       "-", 
      RowBox[{
      "11091.54673104460092305685292003157468143063`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.4359593717978957436166946141877674352710456484818`30.\
15051499783199*^11"}], "+", 
      RowBox[{
      "449.99996527777777777777777777777777777781`21.156739918231374", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "4.4357445629489534586049913286577018462630474516434`30.*^11", ",", 
     RowBox[{
     "2.150093032081548619467801478867960167927616433`30.150514940074533*^7", 
      "+", 
      RowBox[{
      "11088.79005254227244533907397323047760370131`26.862941849245576", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "32.78619854705936796216785025896015002069`30."}], ",", 
     "7490.35110048747165371116949374450075567491`30.", ",", 
     RowBox[{"-", "3072.51346281084618978869492067560594816704`30."}], ",", 
     "3.6657623571612435541269760699408291298155180766433831`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "17.0069362859717511202985876652907895329978512810291484007821`30.\
150514997831085"}], "-", 
      RowBox[{
      "0.0000347222222222222222222222222222222222222222222222222222`24.\
46049642537967", " ", "\[ImaginaryI]"}]}], ",", 
     "22.67591504796233482706478355372105271066`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "2.5821770829409604697430079753002497896793471511`30.150514997831255*^8",
       "-", 
      RowBox[{"475.`24.41522258505362", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "2.3554823982306582859303464831123283048633187048`30.*^8"}],
      ",", 
     RowBox[{
      RowBox[{"-", "2.269543364249946959305824844485809056977570404`30.*^7"}],
       "-", 
      RowBox[{
      "11707.74340129945909833216454606689259416418`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "5.4854349290483428386303805198242847081003120086547`30.\
15051499783199*^11"}], "+", 
      RowBox[{
      "474.99996710526315789473684210526315789477`21.087997509773473", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "5.4852081843349024809379888453192438009741436039758`30.*^11", ",", 
     RowBox[{
     "2.269542626448802567931903588011715403524333198`30.15051494007302*^7", "+", 
      RowBox[{
      "11704.98673230503780130141613736201173084973`26.862947521774576", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "34.48350840181345677427510440053764885083`30."}], ",", 
     "8279.85308481768845800842103531811855500292`30.", ",", 
     RowBox[{"-", "3233.79291520243605521402120132456458997883`30."}], ",", 
     "3.5909962573907067567969380219943783999108425033264774`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "17.882112762749033723982049690444943141824217754750359094983`30.\
150514997831255"}], "-", 
      RowBox[{
      "0.0000328947368421052631578947368421052640611693432634419798`24.\
41522258505362", " ", "\[ImaginaryI]"}]}], ",", 
     "23.84281701699871163197606625392659085576`30."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "3.000721436568503089149772350679295590327889495`30.150514997831387*^8", 
      "-", 
      RowBox[{"500.`24.372259321363124", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "2.7620972419567114924799988582421217433317278109`30.*^8"}],
      ",", 
     RowBox[{
      RowBox[{"-", "2.388992950477297508452697312155779646053663604`30.*^7"}],
       "-", 
      RowBox[{
      "12323.94008957176904054829034413301010757943`26.863049650237418", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "6.709883645370064915366666804335048714813710107588`30.\
15051499783199*^11"}], "+", 
      RowBox[{
      "499.99996875000000000000000000000000000004`21.022769985796273", " ", 
       "\[ImaginaryI]"}]}], ",", 
     "6.7096449645031661925399275984788631179902487554536`30.*^11", ",", 
     RowBox[{
     "2.388992223145480788727827994617590501389075013`30.150514940071666*^7", 
      "+", 
      RowBox[{
      "12321.18342913447892922320754611364178350254`26.862952627165512", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{"-", "36.17574592462823090601586128223957051471`30."}], ",", 
     "9106.34837840823972882778537895324281060256`30.", ",", 
     RowBox[{"-", "3394.6359977517331145426879048735160422131`30."}], ",", 
     "3.5221096246262186043913792053072203150648017030518729`30.*^-6", ",", 
     RowBox[{
      RowBox[{
      "-", "18.7545089785531443071860771917455974395494617909439438627116`30.\
150514997831387"}], "-", 
      RowBox[{"0.00003125`24.372259321363124", " ", "\[ImaginaryI]"}]}], ",", 
     "25.00601197140419240958143625566079658607`30."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9644473788822823`*^9, 3.965790129029421*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"8184b203-77dd-244c-9b57-61eaef298a0f"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData["sums"], "Input",
 CellChangeTimes->{{3.964447384924177*^9, 3.964447385716196*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"ecfec9f7-255a-c449-a34d-9b7939a3510d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"7.38428372161522585072926460266075065055`23.80935942440196", "-", 
    RowBox[{
    "2.76099324554102262611580509407194674643`23.690562240680404", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.32968924864813870216082236023486484211`22.70784664161222", "-", 
    RowBox[{
    "2.75874793461801187177251040974466329966`22.651942906848394", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.31267742292889699942486583874526668746`22.02863586921371", "-", 
    RowBox[{
    "2.75799820107966345553369234929851457531`21.98257786501229", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.30448273702334224886860673967523750397`21.542322306400436", "-", 
    RowBox[{
    "2.7576231906715884145498447957535576229`21.499228853081274", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.29969044262245897162337886535965675304`21.163916932260065", "-", 
    RowBox[{
    "2.75739815119166686977610187745347959483`21.12209845698809", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.29655710804853909376679842936690630847`20.854107349338737", "-", 
    RowBox[{
    "2.75724811397024265579907156143574077331`20.813112873148466", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.29435363709769549128280204367525745711`20.591931516754517", "-", 
    RowBox[{
    "2.7571409401145835050650870799817607745`20.551459211460465", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.29272232999905866139141876707464238022`20.364727952904623", "-", 
    RowBox[{
    "2.75706055766528684870521194100537731539`20.324572270024905", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.291467510591690564008615448871126692`20.1642459383358", "-", 
    RowBox[{
    "2.75699803691909826685479303588850238345`20.124297014682714", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.29047329054493038868891299938085069347`19.984850256199135", "-", 
    RowBox[{
    "2.75694801972797281485949625419766346627`19.945044294321324", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.28966674542150310784714493966317811859`19.822520243190876", "-", 
    RowBox[{
    "2.75690709621858427630169836385149681162`19.782817708457962", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.28899973534573878103561794268368052856`19.67428624698483", "-", 
    RowBox[{
    "2.75687299307372074177771309591456994936`19.634661325266055", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.2884392235730487097436414586762212093`19.537892396314643", "-", 
    RowBox[{
    "2.75684413642321558461366082284413031887`19.49832749292168", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.28796179787726874455264202222582897108`19.41158466559287", "-", 
    RowBox[{
    "2.75681940205490179027849193643434178013`19.37206735059524", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.28755041189946734331013807946050778098`19.29397220650205", "-", 
    RowBox[{
    "2.7567979655355244613117938730941417303`19.254493428341508", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.28719236446663445773460953558347927389`19.183933503655858", "-", 
    RowBox[{
    "2.75677920853357056164660746016506812722`19.144486497681555", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.28687800144557142333235676864504503976`19.080551015861584", "-", 
    RowBox[{
    "2.75676265820322530150279393170764357766`19.041130611934168", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.28659985599915850704781725906904110065`18.983064517081957", "-", 
    RowBox[{
    "2.75674794677292216222339124554152217373`18.943666685802008", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.28635206391324080497546345276621588626`18.890837062213137", "-", 
    RowBox[{
    "2.75673478389498124127472449435454752494`18.8514586089418", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.28612995663486417814535206368843739755`18.803329687661222", "-", 
    RowBox[{
    "2.75672293729011132508279801936832407685`18.763968040946438", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.964447386342203*^9, 3.9657901403298283`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"32257446-e89a-2341-a2ce-4663e82bec96"]
}, Open  ]],

Cell["\<\
At these smaller values of \[Lambda] the number of digits of precision is \
much higher, as expected.\
\>", "Text",
 CellChangeTimes->{{3.965790310368332*^9, 
  3.965790337326399*^9}},ExpressionUUID->"e16ba3b1-79a1-8e45-995e-\
73c23c4cbd67"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Resumscoords", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", "100"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"sums", "[", 
         RowBox[{"[", "\[Lambda]", "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Imsumscoords", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "100"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"sums", "[", 
          RowBox[{"[", "\[Lambda]", "]"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xLab", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Spacer", "[", "14", "]"}], ",", 
        RowBox[{"Overscript", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\[Lambda]", ",", "16", ",", 
            RowBox[{"FontSlant", "->", "\"\<Plain\>\""}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Tilde]\>\"", ",", "12", ",", 
            RowBox[{"FontSlant", "->", "\"\<Plain\>\""}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], "]"}]}],
        "}"}], "]"}], ",", "14", ",", 
     RowBox[{"FontSlant", "->", "\"\<Plain\>\""}], ",", 
     RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"yLab", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Re\>\"", ",", 
          RowBox[{"FontSlant", "->", "\"\<Plain\>\""}]}], "]"}], 
        ",", "\"\< \>\"", ",", 
        RowBox[{"Subscript", "[", 
         RowBox[{"\"\<\[ScriptCapitalF]\>\"", ",", "\"\<annulus\>\""}], 
         "]"}]}], "}"}], "]"}], ",", "14"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Resumscoords", ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"xLab", ",", "yLab"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yLab", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Im\>\"", ",", 
          RowBox[{"FontSlant", "->", "\"\<Plain\>\""}]}], "]"}], 
        ",", "\"\< \>\"", ",", 
        RowBox[{"Subscript", "[", 
         RowBox[{"\"\<\[ScriptCapitalF]\>\"", ",", "\"\<annulus\>\""}], 
         "]"}]}], "}"}], "]"}], ",", "14"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Imsumscoords", ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"xLab", ",", "yLab"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9644475715583057`*^9, 3.96444758996303*^9}, {
  3.9644476432286167`*^9, 3.964447690674837*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"5ba253d8-34de-a943-9809-da527b9c05d6"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[
          NCache[
           Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGRDi8eM61p7JR1gPAzHYpUP/PNCoTyDxQ55G5d
1qTnAJOvdHhxY1rQKXMo36He4fUndd5HRjD1TQ4/bi9ctUYfyn/Q6uCtY8yV
rQvT3+kwYx5H+n5tKF+hx+FLZHtpmRbMvH4HDqbeK4WaUL7BRIcn3pZp8zRg
5k9y8Ct+3/1eHcoPmOLwr2XBnBgY/8FUh+hWxdL7alB+wXSHHzY1c4thfIaZ
DoZ6IQdFYfwJsxz0Z52IOKwKc88cByaLQ3lVMP6GuQ78M7dVWsL4DvMd/OZE
OPxXkXUAAHikVjM=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGRDi8eM61p7JR1gPAzHYpUP/PNCoTyDxQ55G5d
1qTnAJOvdHhxY1rQKXMo36He4fUndd5HRjD1TQ4/bi9ctUYfyn/Q6uCtY8yV
rQvT3+kwYx5H+n5tKF+hx+FLZHtpmRbMvH4HDqbeK4WaUL7BRIcn3pZp8zRg
5k9y8Ct+3/1eHcoPmOLwr2XBnBgY/8FUh+hWxdL7alB+wXSHHzY1c4thfIaZ
DoZ6IQdFYfwJsxz0Z52IOKwKc88cByaLQ3lVMP6GuQ78M7dVWsL4DvMd/OZE
OPxXkXUAAHikVjM=
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{60.416666666666806`, 2000.}, {7.280676969691528, 
             7.384283721615226}}, "Frame" -> {{False, False}, {False, False}},
             "AxesOrigin" -> {60.416666666666806`, 7.280676969691528}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[7, 360]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{60.416666666666806`, 2000.}, {7.280676969691528, 
            7.384283721615226}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {60.416666666666806`, 7.280676969691528}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[7, 360]], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGRDi8eM61p7JR1gPAzHYpUP/PNCoTyDxQ55G5d
1qTnAJOvdHhxY1rQKXMo36He4fUndd5HRjD1TQ4/bi9ctUYfyn/Q6uCtY8yV
rQvT3+kwYx5H+n5tKF+hx+FLZHtpmRbMvH4HDqbeK4WaUL7BRIcn3pZp8zRg
5k9y8Ct+3/1eHcoPmOLwr2XBnBgY/8FUh+hWxdL7alB+wXSHHzY1c4thfIaZ
DoZ6IQdFYfwJsxz0Z52IOKwKc88cByaLQ3lVMP6GuQ78M7dVWsL4DvMd/OZE
OPxXkXUAAHikVjM=
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{60.416666666666806`, 2000.}, {7.280676969691528, 
         7.384283721615226}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {60.416666666666806`, 7.280676969691528}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox[
       TemplateBox[{
         TemplateBox[{14}, "Spacer1"], 
         OverscriptBox[
          StyleBox[
          "\[Lambda]", 16, FontSlant -> "Plain", FontFamily -> "Times", 
           StripOnInput -> False], 
          StyleBox[
          "\"\[Tilde]\"", 12, FontSlant -> "Plain", FontFamily -> "Times", 
           StripOnInput -> False]]}, "RowDefault"], 14, FontSlant -> "Plain", 
       FontFamily -> "Times", StripOnInput -> False], HoldForm], 
     TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox[
       TemplateBox[{
         StyleBox["\"Re\"", FontSlant -> "Plain", StripOnInput -> False], 
         "\" \"", 
         SubscriptBox["\"\[ScriptCapitalF]\"", "\"annulus\""]}, "RowDefault"],
        14, StripOnInput -> False], HoldForm], TraditionalForm]},
  AxesOrigin->{60.416666666666806`, 7.280676969691528},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{60.416666666666806`, 2000.}, {7.280676969691528, 
   7.384283721615226}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9644475967263966`*^9, 3.964447691483137*^9, 
  3.9657901452787476`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"bf55911f-cf79-6c4e-890c-c3d9128543f8"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[
          NCache[
           Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGRDudnFSxoFmM7AOFnOljteZH/ShDKP1DkwN2c
EJMoAJOvdAhiDN0/hx/Kd6h3cI7iPqwG4x9ocri0NlnyBh+U/6DV4SnnoRfz
YXyGTod2GaYjpTC+Qo+DzcK5f0JgfId+h2T2nMNWML7BRAemL4f8VGH8A5Mc
Ci425wrD+AFTHDxvF/iwwO2b6nAwb1nId14ov2C6g61NrfgbGJ9hpoNN33fH
RzD+hFkOPzrmTbkJ4yvMcehYLHrvIoy/Ya7Dzhkp30/B+A7zHbyi4g4eAfIB
AtlcDQ==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGRDudnFSxoFmM7AOFnOljteZH/ShDKP1DkwN2c
EJMoAJOvdAhiDN0/hx/Kd6h3cI7iPqwG4x9ocri0NlnyBh+U/6DV4SnnoRfz
YXyGTod2GaYjpTC+Qo+DzcK5f0JgfId+h2T2nMNWML7BRAemL4f8VGH8A5Mc
Ci425wrD+AFTHDxvF/iwwO2b6nAwb1nId14ov2C6g61NrfgbGJ9hpoNN33fH
RzD+hFkOPzrmTbkJ4yvMcehYLHrvIoy/Ya7Dzhkp30/B+A7zHbyi4g4eAfIB
AtlcDQ==
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{60.416666666666806`, 
             2000.}, {-2.7609932455410227`, -2.756722937290111}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {60.416666666666806`, -2.7564856979428454`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[7, 360]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{60.416666666666806`, 
            2000.}, {-2.7609932455410227`, -2.756722937290111}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {60.416666666666806`, -2.7564856979428454`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[7, 360]], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[7, 360]], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGRDudnFSxoFmM7AOFnOljteZH/ShDKP1DkwN2c
EJMoAJOvdAhiDN0/hx/Kd6h3cI7iPqwG4x9ocri0NlnyBh+U/6DV4SnnoRfz
YXyGTod2GaYjpTC+Qo+DzcK5f0JgfId+h2T2nMNWML7BRAemL4f8VGH8A5Mc
Ci425wrD+AFTHDxvF/iwwO2b6nAwb1nId14ov2C6g61NrfgbGJ9hpoNN33fH
RzD+hFkOPzrmTbkJ4yvMcehYLHrvIoy/Ya7Dzhkp30/B+A7zHbyi4g4eAfIB
AtlcDQ==
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{60.416666666666806`, 
         2000.}, {-2.7609932455410227`, -2.756722937290111}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {60.416666666666806`, -2.7564856979428454`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[7, 360]], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox[
       TemplateBox[{
         TemplateBox[{14}, "Spacer1"], 
         OverscriptBox[
          StyleBox[
          "\[Lambda]", 16, FontSlant -> "Plain", FontFamily -> "Times", 
           StripOnInput -> False], 
          StyleBox[
          "\"\[Tilde]\"", 12, FontSlant -> "Plain", FontFamily -> "Times", 
           StripOnInput -> False]]}, "RowDefault"], 14, FontSlant -> "Plain", 
       FontFamily -> "Times", StripOnInput -> False], HoldForm], 
     TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox[
       TemplateBox[{
         StyleBox["\"Im\"", FontSlant -> "Plain", StripOnInput -> False], 
         "\" \"", 
         SubscriptBox["\"\[ScriptCapitalF]\"", "\"annulus\""]}, "RowDefault"],
        14, StripOnInput -> False], HoldForm], TraditionalForm]},
  AxesOrigin->{60.416666666666806`, -2.7564856979428454`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{60.416666666666806`, 
   2000.}, {-2.7609932455410227`, -2.756722937290111}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9644475967263966`*^9, 3.964447691483137*^9, 
  3.965790145329767*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"bc4de481-49a5-c04a-9683-698321c1f854"]
}, Open  ]]
}, Open  ]]
},
NotebookAutoSave->True,
WindowSize->{1039.5, 540.75},
WindowMargins->{{-3.375, Automatic}, {Automatic, 9}},
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (March 14, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"855a3b3f-6851-194d-ad6f-4f7174428281"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 367, 7, 28, "Input",ExpressionUUID->"04cb2c96-81e5-7945-b242-b89de0f2bde0"],
Cell[CellGroupData[{
Cell[946, 31, 426, 8, 43, "Subsubsection",ExpressionUUID->"2dd055f9-8b5d-c245-bd99-3c5541f59452"],
Cell[1375, 41, 2723, 48, 210, "Text",ExpressionUUID->"5b63d2f4-17b6-8440-8ca4-9e61476f5444"],
Cell[4101, 91, 22260, 639, 1315, "Input",ExpressionUUID->"5ed26e3b-4454-db4d-8a60-3653433067cc"],
Cell[26364, 732, 731, 23, 34, "Text",ExpressionUUID->"4c172b85-02f0-f146-be39-51f826756676"],
Cell[27098, 757, 4813, 115, 313, "Input",ExpressionUUID->"8bce2e74-b1d9-be45-8c73-164565e1d509"],
Cell[CellGroupData[{
Cell[31936, 876, 176, 2, 28, "Input",ExpressionUUID->"3c51c25c-db56-b445-8bae-52c4030b3326"],
Cell[32115, 880, 68067, 1573, 4793, "Output",ExpressionUUID->"5b80467b-0fce-e04e-a92e-a0e3308021bd"]
}, Closed]],
Cell[CellGroupData[{
Cell[100219, 2458, 563, 13, 24, "Input",ExpressionUUID->"a7f4679e-9d91-3644-920f-9151247f8e56"],
Cell[100785, 2473, 9208, 245, 279, "Output",ExpressionUUID->"c977f56d-7ba0-9840-b34d-fae9a0eb2af3"]
}, Open  ]],
Cell[110008, 2721, 592, 14, 55, "Text",ExpressionUUID->"e1cae1db-db63-2e4f-a66e-dc363e324c00"],
Cell[CellGroupData[{
Cell[110625, 2739, 1292, 33, 85, "Input",ExpressionUUID->"6868083e-c2b3-5648-9566-99537a1e5bb2"],
Cell[111920, 2774, 10247, 237, 224, "Output",ExpressionUUID->"17297008-072d-2e48-a26a-e0d1fd106f93"],
Cell[122170, 3013, 10170, 237, 214, "Output",ExpressionUUID->"7b726ae8-66e6-7149-9ad1-946707d2aa98"]
}, Open  ]],
Cell[132355, 3253, 726, 23, 34, "Text",ExpressionUUID->"4dbd0845-64d3-3646-8276-2e7d47003049"],
Cell[133084, 3278, 4384, 104, 313, "Input",ExpressionUUID->"11e3334e-1011-f440-92ce-09e771232beb"],
Cell[CellGroupData[{
Cell[137493, 3386, 176, 2, 28, "Input",ExpressionUUID->"f3376f5d-e680-be46-813d-382d21cd70a2"],
Cell[137672, 3390, 68226, 1610, 4793, "Output",ExpressionUUID->"05cad825-55d2-1c4d-8595-3eeea50fd07b"]
}, Closed]],
Cell[CellGroupData[{
Cell[205935, 5005, 563, 13, 24, "Input",ExpressionUUID->"16b2bd7f-66d5-fc41-9bb9-acde39578f63"],
Cell[206501, 5020, 9084, 245, 241, "Output",ExpressionUUID->"7bcc3419-9d6f-1c4b-b8fc-18f33e5ddbd1"]
}, Open  ]],
Cell[215600, 5268, 563, 14, 55, "Text",ExpressionUUID->"b33ef602-d96b-7a43-b4fa-85d7ebdf862c"],
Cell[CellGroupData[{
Cell[216188, 5286, 3753, 97, 199, "Input",ExpressionUUID->"e1852047-4028-bc43-9843-a277f5b7db24"],
Cell[219944, 5385, 10466, 245, 229, "Output",ExpressionUUID->"4e37cf5c-3d5d-3742-aaa6-78f777537f9b"],
Cell[230413, 5632, 10605, 249, 222, "Output",ExpressionUUID->"f5a2dda0-e60f-7d40-8ee3-03fc1e2af0ea"]
}, Open  ]],
Cell[241033, 5884, 727, 23, 34, "Text",ExpressionUUID->"cdb1aeb6-e182-584f-bb16-e85a379eea1d"],
Cell[241763, 5909, 4913, 117, 313, "Input",ExpressionUUID->"7fe65f2b-d240-e04f-9142-757741492f0c"],
Cell[CellGroupData[{
Cell[246701, 6030, 176, 2, 28, "Input",ExpressionUUID->"e456d7d6-970e-cf49-8b97-df459999a303"],
Cell[246880, 6034, 68209, 1607, 4793, "Output",ExpressionUUID->"9a59fbb8-5b91-b747-b431-617dd17535d1"]
}, Closed]],
Cell[CellGroupData[{
Cell[315126, 7646, 563, 13, 24, "Input",ExpressionUUID->"3fca036b-ac75-a44f-b133-2e81b5e83d0f"],
Cell[315692, 7661, 9043, 246, 222, "Output",ExpressionUUID->"88ff7234-e711-724c-9e8f-f9d0369eca8c"]
}, Open  ]],
Cell[324750, 7910, 539, 13, 55, "Text",ExpressionUUID->"d18ed608-dbe9-2043-a8d3-e3b5b54dbe53"],
Cell[CellGroupData[{
Cell[325314, 7927, 1292, 33, 85, "Input",ExpressionUUID->"1ea184c3-8e3e-7f40-a59a-be344c9c93e6"],
Cell[326609, 7962, 9935, 235, 242, "Output",ExpressionUUID->"37b3f30d-98e8-4e49-8ff5-4bfe7546463d"],
Cell[336547, 8199, 10113, 237, 218, "Output",ExpressionUUID->"166b2250-b251-aa43-b490-d59a68bb158b"]
}, Open  ]],
Cell[346675, 8439, 847, 24, 56, "Text",ExpressionUUID->"df1bc2f5-23ae-9c4f-a8cb-b955cc9a425c"],
Cell[347525, 8465, 4426, 105, 313, "Input",ExpressionUUID->"961cb9e3-75d8-1d41-b89d-c8abf0b8166e"],
Cell[CellGroupData[{
Cell[351976, 8574, 179, 3, 28, "Input",ExpressionUUID->"434d2fae-fdf7-674f-97b5-6e64e0239e09"],
Cell[352158, 8579, 34113, 775, 2403, "Output",ExpressionUUID->"8184b203-77dd-244c-9b57-61eaef298a0f"]
}, Closed]],
Cell[CellGroupData[{
Cell[386308, 9359, 179, 3, 24, "Input",ExpressionUUID->"ecfec9f7-255a-c449-a34d-9b7939a3510d"],
Cell[386490, 9364, 4142, 85, 203, "Output",ExpressionUUID->"32257446-e89a-2341-a2ce-4663e82bec96"]
}, Open  ]],
Cell[390647, 9452, 251, 6, 33, "Text",ExpressionUUID->"e16ba3b1-79a1-8e45-995e-73c23c4cbd67"],
Cell[CellGroupData[{
Cell[390923, 9462, 3392, 91, 218, "Input",ExpressionUUID->"5ba253d8-34de-a943-9809-da527b9c05d6"],
Cell[394318, 9555, 10233, 248, 229, "Output",ExpressionUUID->"bf55911f-cf79-6c4e-890c-c3d9128543f8"],
Cell[404554, 9805, 10269, 251, 226, "Output",ExpressionUUID->"bc4de481-49a5-c04a-9683-698321c1f854"]
}, Open  ]]
}, Open  ]]
}
]
*)


